Surface magnetic field of the A-type metallic-line star omicron Pegasi revisited

The bright A-type metallic-line star o Peg was reported in the early 1990s to have a surface magnetic field of ~2kG by analyzing the widths and strengths of spectral lines. In respect that those old studies were of rather empirical or approximate nature and the quality of observational data was not sufficient, this problem has been newly reinvestigated based on physically more rigorous simulations of line flux profiles, along with the observed equivalent widths (W) and full-widths at half-maximum (h) of 198 Fe I and 182 Fe II lines measured from the high-quality spectra. Given the Fe abundance derived from the conventional analysis, theoretical W and h values calculated for various sets of parameters were compared with the observed ones, which lead to the following conclusion regarding <H> (mean field strength). (1) An analysis of W yielded <H>~1-1.5kG from Fe II lines with the microturbulence of vt~1.5km/s. (2) A comparison of h resulted in <H>~1.5-2kG as well as the projected rotational velocity of vsini~5km/s. (3) Accordingly, the existence of mean magnetic field on the order of <H>~1-2kG in o Peg was confirmed, which is almost consistent with the consequence of the previous work.

==> anc/ReadMe.txt <==
================================================================================
Keywords: stars: atmospheres --- stars: chemically peculiar --- stars: early-type 
stars: individual (omicron Peg) --- stars: magnetic fields

Abstract:

The files (felines.dat, obsprofiles.dat) in this directory 
constitute the on-line material for the paper "Surface magnetc field of 
the A-type metallic-line star omicron Pegasi revisited (Yoichi Takeda)". 

File Summary:
--------------------------------------------------------------------------
FileName       Lrecl Records   Explanations
--------------------------------------------------------------------------
ReadMe.txt        ...    ...  This file
felines.dat       113    380  Atomic data and measured quantities of 380 Fe lines 
obsprofiles.dat    18  15931  Observed profile data of adopted 380 Fe lines
--------------------------------------------------------------------------

Description: "felines.dat"
--------------------------------------------------------------------------
In this file are given the basic data of atomic parameters (mostly taken from VALD) 
and the measured quantities (e.g.,equivalent widths or line widths) of the 
380 Fe lines (198 Fe I lins and 182 Fe II lines) adopted in this study. 
--------------------------------------------------------------------------

Byte-by-byte Description: "felines.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
   1- 12  A12   ---    l-code  line code^[1]
  13- 18  F6.2  ---    s-code  species code (26.00 ... Fe I, 26.01 ... Fe II)       
  19- 27  F9.3   A     lambda  air wavelength of the line
  28- 34  F7.3  eV     chilow  excitation potential of the lower level
  35- 41  F7.3  dex    loggf   log10(gf) [g: stat. weight of lower level, f: osc. strength]
  42- 47  F6.2  dex    gammar  radiation damping parameter^[2] 
  48- 53  F6.2  dex    gammas  Stark effect damping parameter^[2]
  54- 59  F6.2  dex    gammaw  van der Waals effect damping parameter^[2]
  61- 64  A4    ---    term1   term designation of the lower level^[3] 
  66- 69  A4    ---    term2   term designation of the upper level^[3]
  70- 76  F7.3  ---    g^L_eff effective Lande's g-factor^[4]
  77- 83  F7.1  mA     W_lam   equivalent width measured by Gaussian fitting
  84- 90  F7.2  ---    R.E.W.  reduced equiv. width [=(W_lam(mA)/1000)/lambda(A)*1.E6] 
  91- 97  F7.3  ---    Rmax    maximum line depth (1-Flam/Fcont) at the line center
  98-105  F8.4   A     h_lam   full-width at half-maximum (wavelength unit) 
 106-113  F8.3   km/s  h_v     full-width at half-maximum (velocity unit)^[5]
-----------------------------------------------------------------------------
Notes:
^[1] Constructed from the species code and wavelength. For example:
  Fe I  line (species code: 26.00) at 4271.143A  --> 2600_4271143
  Fe II line (species code: 26.01) at 4380.740A  --> 2601_4380740
^[2] gammar: logarithm of radiation damping width (1/s) [log(gamma_rad)]. 
     gammas: logarithm of Stark damping width (1/s) per electron density (1/cm^3) 
     at 10000 K [log(gamma_e/N_e)].
     gammaw: logarithm of van der Waals damping width (1/s) per hydrogen density 
     (1/cm^3) at 10000 K [log(gamma_w/N_H)].
^[3] For example, '4D15' should read as ^4 D_1.5 in the conventional designation 
     of spectral term in LS coupling; that is, 2S+1=4, L=2, and J=1.5
     Alternatively,  '5F40' is denoted as ^5 F_4.0 (2S+1=5, L=3, J=4.0).
     Here, J is the quantum number of total angular momentum,
     S is the spin quantum number, L is the orbital angular momentum quantum 
     number ('S', 'P', 'D', 'F',.. correspond to L = 0, 1, 2, 3, ...). 
^[4] This efective Lande factor was derived from the L, S, and J values of both 
     the upper and lower level under the assumption of LS coupling
^[5] h_v(km/s) = h_lam(A) /lambda(A)*2.997925E5
     Since this measured h_v(obs) includes the effect of instrumental broadeing, 
     h_v^0 [= sqrt(h_v**2-3**2)] was used in actual comparison with
     theoretically calculated h_v(cal), where 3km/s is the FWHM of the 
     instrumental profile corresponding to the resolving power of R=100000.  


Description: "obsprofiles.dat"
--------------------------------------------------------------------------
Data of the observed spectrum for each line are given in the relevant part of this 
file, which begins with a header line (including data information), followed by 
lines of profile data. 
The profile data are represented by wl (wavelength) and Flam (residual flux
of the observed spectrum roughly normalized in advance)
at each of the np profile points.
Evaluation of equivalent width was done by applyig the Gaussian fitting 
to the profile renormalized with the carefully specified continuum level 
(Fcont)  as 1-Flam/Fcont, and the selected portion of the line profile
[lam1, lam2] (corresponding to profile numbers n1 and n2) was used. 
The unused Flam data (outside of this range) are shown with negative
sign (-Flam) for the sake of clear distinction.  
See the "data index" given below for the line number range relevant for each section. 
For example, the spectrum for 2601_6147734, which is at the line number range 
of 14051-14101 (51 lines) in this file', can be extracted by the following unix command. 
head -14101 obsprofiles.dat | tail -51 > 2601_6147734.txt
--------------------------------------------------------------------------

Byte-by-byte Description: "obsprofiles.dat"
-----------------------------------------------------------------------------
   Bytes Format Units    Label   Explanations
-----------------------------------------------------------------------------
(header line)
   3- 14  A12    ---     l-code  line code
  15- 22  F8.4   ---     Fcont   continuum level        
  23- 26   I4    ---      np     number of profile data points        
(data lines)
   1-  9  F9.4    A      lambda  wavelength (scale is corrected to the laboratory frame)
  10- 18  F9.4   ---     Flam    residual flux (negative -flam outside of [lam1,lam2])
-----------------------------------------------------------------------------
[Data Index]
  linecode   linbeg-linend data lines
2600_4058217  00001-00041  ( 41 lines)
2600_4062441  00042-00077  ( 36 lines)
2600_4063594  00078-00116  ( 39 lines)
2600_4067978  00117-00160  ( 44 lines)
2600_4071738  00161-00207  ( 47 lines)
2600_4073762  00208-00247  ( 40 lines)
2600_4079838  00248-00283  ( 36 lines)
2600_4080209  00284-00320  ( 37 lines)
2600_4084492  00321-00362  ( 42 lines)
2600_4085303  00363-00398  ( 36 lines)
2600_4112958  00399-00432  ( 34 lines)
2600_4114445  00433-00468  ( 36 lines)
2600_4118544  00469-00513  ( 45 lines)
2600_4120206  00514-00546  ( 33 lines)
2600_4121802  00547-00587  ( 41 lines)
2600_4125620  00588-00630  ( 43 lines)
2600_4126183  00631-00671  ( 41 lines)
2600_4132058  00672-00719  ( 48 lines)
2600_4132899  00720-00759  ( 40 lines)
2600_4134677  00760-00800  ( 41 lines)
2600_4143414  00801-00851  ( 51 lines)
2600_4143868  00852-00903  ( 52 lines)
2600_4153899  00904-00951  ( 48 lines)
2600_4154498  00952-00995  ( 44 lines)
2600_4154805  00996-01038  ( 43 lines)
2600_4156799  01039-01082  ( 44 lines)
2600_4158792  01083-01122  ( 40 lines)
2600_4168942  01123-01153  ( 31 lines)
2600_4174912  01154-01196  ( 43 lines)
2600_4175636  01197-01236  ( 40 lines)
2600_4176565  01237-01283  ( 47 lines)
2600_4181754  01284-01324  ( 41 lines)
2600_4182382  01325-01363  ( 39 lines)
2600_4184891  01364-01413  ( 50 lines)
2600_4187038  01414-01459  ( 46 lines)
2600_4191430  01460-01501  ( 42 lines)
2600_4196208  01502-01545  ( 44 lines)
2600_4196531  01546-01579  ( 34 lines)
2600_4198634  01580-01620  ( 41 lines)
2600_4199095  01621-01673  ( 53 lines)
2600_4202029  01674-01714  ( 41 lines)
2600_4208604  01715-01752  ( 38 lines)
2600_4216183  01753-01794  ( 42 lines)
2600_4217545  01795-01836  ( 42 lines)
2600_4219359  01837-01891  ( 55 lines)
2600_4220341  01892-01925  ( 34 lines)
2600_4224171  01926-01965  ( 40 lines)
2600_4224513  01966-01997  ( 32 lines)
2600_4225454  01998-02028  ( 31 lines)
2600_4227426  02029-02078  ( 50 lines)
2600_4233602  02079-02121  ( 43 lines)
2600_4243368  02122-02154  ( 33 lines)
2600_4247425  02155-02201  ( 47 lines)
2600_4248224  02202-02238  ( 37 lines)
2600_4250119  02239-02281  ( 43 lines)
2600_4250786  02282-02330  ( 49 lines)
2600_4260474  02331-02376  ( 46 lines)
2600_4264203  02377-02407  ( 31 lines)
2600_4266964  02408-02443  ( 36 lines)
2600_4267826  02444-02479  ( 36 lines)
2600_4271153  02480-02528  ( 49 lines)
2600_4271760  02529-02582  ( 54 lines)
2600_4276674  02583-02614  ( 32 lines)
2600_4298036  02615-02651  ( 37 lines)
2600_4299234  02652-02690  ( 39 lines)
2600_4327095  02691-02732  ( 42 lines)
2600_4352734  02733-02768  ( 36 lines)
2600_4369772  02769-02804  ( 36 lines)
2600_4382768  02805-02840  ( 36 lines)
2600_4383544  02841-02894  ( 54 lines)
2600_4388407  02895-02937  ( 43 lines)
2600_4404750  02938-03001  ( 64 lines)
2600_4415122  03002-03049  ( 48 lines)
2600_4433218  03050-03088  ( 39 lines)
2600_4442339  03089-03129  ( 41 lines)
2600_4454381  03130-03164  ( 35 lines)
2600_4466937  03165-03196  ( 32 lines)
2600_4469375  03197-03225  ( 29 lines)
2600_4482739  03226-03259  ( 34 lines)
2600_4484220  03260-03295  ( 36 lines)
2600_4485676  03296-03329  ( 34 lines)
2600_4517524  03330-03377  ( 48 lines)
2600_4547847  03378-03426  ( 49 lines)
2600_4602940  03427-03470  ( 44 lines)
2600_4607646  03471-03517  ( 47 lines)
2600_4611279  03518-03568  ( 51 lines)
2600_4619288  03569-03606  ( 38 lines)
2600_4625045  03607-03657  ( 51 lines)
2600_4637503  03658-03704  ( 47 lines)
2600_4643463  03705-03751  ( 47 lines)
2600_4661534  03752-03780  ( 29 lines)
2600_4667453  03781-03821  ( 41 lines)
2600_4678846  03822-03861  ( 40 lines)
2600_4690137  03862-03894  ( 33 lines)
2600_4704948  03895-03933  ( 39 lines)
2600_4707274  03934-03972  ( 39 lines)
2600_4710283  03973-04013  ( 41 lines)
2600_4728546  04014-04050  ( 37 lines)
2600_4741529  04051-04087  ( 37 lines)
2600_4745800  04088-04127  ( 40 lines)
2600_4757578  04128-04167  ( 40 lines)
2600_4788756  04168-04202  ( 35 lines)
2600_4800649  04203-04244  ( 42 lines)
2600_4807708  04245-04289  ( 45 lines)
2600_4835867  04290-04318  ( 29 lines)
2600_4885430  04319-04354  ( 36 lines)
2600_4886331  04355-04396  ( 42 lines)
2600_4891492  04397-04451  ( 55 lines)
2600_4892859  04452-04494  ( 43 lines)
2600_4903310  04495-04543  ( 49 lines)
2600_4907731  04544-04576  ( 33 lines)
2600_4909383  04577-04612  ( 36 lines)
2600_4918993  04613-04658  ( 46 lines)
2600_4920502  04659-04706  ( 48 lines)
2600_4946387  04707-04744  ( 38 lines)
2600_4966088  04745-04790  ( 46 lines)
2600_4969917  04791-04831  ( 41 lines)
2600_4973101  04832-04874  ( 43 lines)
2600_4983250  04875-04912  ( 38 lines)
2600_4985253  04913-04949  ( 37 lines)
2600_4985547  04950-04982  ( 33 lines)
2600_4994129  04983-05023  ( 41 lines)
2600_5005712  05024-05068  ( 45 lines)
2600_5014942  05069-05113  ( 45 lines)
2600_5074748  05114-05160  ( 47 lines)
2600_5133688  05161-05208  ( 48 lines)
2600_5137381  05209-05245  ( 37 lines)
2600_5192343  05246-05283  ( 38 lines)
2600_5217389  05284-05319  ( 36 lines)
2600_5242490  05320-05351  ( 32 lines)
2600_5250645  05352-05391  ( 40 lines)
2600_5266554  05392-05432  ( 41 lines)
2600_5269537  05433-05482  ( 50 lines)
2600_5273163  05483-05512  ( 30 lines)
2600_5281789  05513-05550  ( 38 lines)
2600_5283621  05551-05590  ( 40 lines)
2600_5324178  05591-05649  ( 59 lines)
2600_5328038  05650-05690  ( 41 lines)
2600_5339929  05691-05723  ( 33 lines)
2600_5341023  05724-05768  ( 45 lines)
2600_5364870  05769-05819  ( 51 lines)
2600_5365398  05820-05858  ( 39 lines)
2600_5367465  05859-05912  ( 54 lines)
2600_5369961  05913-05952  ( 40 lines)
2600_5373708  05953-05989  ( 37 lines)
2600_5383368  05990-06039  ( 50 lines)
2600_5389478  06040-06078  ( 39 lines)
2600_5393167  06079-06121  ( 43 lines)
2600_5397127  06122-06162  ( 41 lines)
2600_5400501  06163-06202  ( 40 lines)
2600_5410909  06203-06245  ( 43 lines)
2600_5415198  06246-06287  ( 42 lines)
2600_5424067  06288-06337  ( 50 lines)
2600_5462959  06338-06371  ( 34 lines)
2600_5463275  06372-06405  ( 34 lines)
2600_5464280  06406-06448  ( 43 lines)
2600_5483098  06449-06479  ( 31 lines)
2600_5525543  06480-06517  ( 38 lines)
2600_5562705  06518-06553  ( 36 lines)
2600_5569618  06554-06601  ( 48 lines)
2600_5572842  06602-06644  ( 43 lines)
2600_5576089  06645-06691  ( 47 lines)
2600_5586755  06692-06733  ( 42 lines)
2600_5615644  06734-06779  ( 46 lines)
2600_5618632  06780-06815  ( 36 lines)
2600_5624021  06816-06846  ( 31 lines)
2600_5638262  06847-06881  ( 35 lines)
2600_5650705  06882-06915  ( 34 lines)
2600_5658816  06916-06946  ( 31 lines)
2600_5662516  06947-06983  ( 37 lines)
2600_5686529  06984-07018  ( 35 lines)
2600_5711848  07019-07043  ( 25 lines)
2600_5753122  07044-07082  ( 39 lines)
2600_5862356  07083-07115  ( 33 lines)
2600_6024057  07116-07158  ( 43 lines)
2600_6056004  07159-07194  ( 36 lines)
2600_6078491  07195-07232  ( 38 lines)
2600_6127906  07233-07266  ( 34 lines)
2600_6136614  07267-07307  ( 41 lines)
2600_6170506  07308-07361  ( 54 lines)
2600_6187989  07362-07407  ( 46 lines)
2600_6191557  07408-07443  ( 36 lines)
2600_6232640  07444-07491  ( 48 lines)
2600_6246318  07492-07532  ( 41 lines)
2600_6252555  07533-07580  ( 48 lines)
2600_6336823  07581-07618  ( 38 lines)
2600_6393600  07619-07666  ( 48 lines)
2600_6400000  07667-07716  ( 50 lines)
2600_6411648  07717-07755  ( 39 lines)
2600_6419948  07756-07798  ( 43 lines)
2600_6430845  07799-07845  ( 47 lines)
2600_6633748  07846-07877  ( 32 lines)
2600_6855161  07878-07912  ( 35 lines)
2600_7445748  07913-07952  ( 40 lines)
2600_7495065  07953-07990  ( 38 lines)
2600_7511018  07991-08044  ( 54 lines)
2600_7568898  08045-08079  ( 35 lines)
2600_7586017  08080-08117  ( 38 lines)
2601_4122659  08118-08164  ( 47 lines)
2601_4128739  08165-08209  ( 45 lines)
2601_4153003  08210-08255  ( 46 lines)
2601_4173451  08256-08323  ( 68 lines)
2601_4178854  08324-08380  ( 57 lines)
2601_4186102  08381-08415  ( 35 lines)
2601_4199484  08416-08457  ( 42 lines)
2601_4217894  08458-08492  ( 35 lines)
2601_4233162  08493-08550  ( 58 lines)
2601_4273320  08551-08591  ( 41 lines)
2601_4278151  08592-08642  ( 51 lines)
2601_4286271  08643-08675  ( 33 lines)
2601_4296566  08676-08720  ( 45 lines)
2601_4303170  08721-08775  ( 55 lines)
2601_4318176  08776-08814  ( 39 lines)
2601_4319402  08815-08843  ( 29 lines)
2601_4319673  08844-08877  ( 34 lines)
2601_4321304  08878-08914  ( 37 lines)
2601_4354333  08915-08953  ( 39 lines)
2601_4357573  08954-08993  ( 40 lines)
2601_4358163  08994-09023  ( 30 lines)
2601_4361252  09024-09063  ( 40 lines)
2601_4369400  09064-09102  ( 39 lines)
2601_4380740  09103-09134  ( 32 lines)
2601_4384313  09135-09166  ( 32 lines)
2601_4385377  09167-09219  ( 53 lines)
2601_4402873  09220-09252  ( 33 lines)
2601_4413591  09253-09296  ( 44 lines)
2601_4416819  09297-09354  ( 58 lines)
2601_4418941  09355-09387  ( 33 lines)
2601_4431596  09388-09422  ( 35 lines)
2601_4448528  09423-09460  ( 38 lines)
2601_4449611  09461-09499  ( 39 lines)
2601_4451541  09500-09546  ( 47 lines)
2601_4455261  09547-09583  ( 37 lines)
2601_4461706  09584-09614  ( 31 lines)
2601_4472923  09615-09657  ( 43 lines)
2601_4487489  09658-09701  ( 44 lines)
2601_4489176  09702-09760  ( 59 lines)
2601_4491397  09761-09818  ( 58 lines)
2601_4499684  09819-09863  ( 45 lines)
2601_4504343  09864-09902  ( 39 lines)
2601_4507091  09903-09948  ( 46 lines)
2601_4508280  09949-10015  ( 67 lines)
2601_4510510  10016-10056  ( 41 lines)
2601_4512318  10057-10090  ( 34 lines)
2601_4515333  10091-10143  ( 53 lines)
2601_4520218  10144-10204  ( 61 lines)
2601_4522628  10205-10274  ( 70 lines)
2601_4541048  10275-10310  ( 36 lines)
2601_4541516  10311-10369  ( 59 lines)
2601_4553252  10370-10407  ( 38 lines)
2601_4555887  10408-10454  ( 47 lines)
2601_4556387  10455-10483  ( 29 lines)
2601_4559545  10484-10517  ( 34 lines)
2601_4563119  10518-10556  ( 39 lines)
2601_4579522  10557-10602  ( 46 lines)
2601_4580053  10603-10644  ( 42 lines)
2601_4582830  10645-10700  ( 56 lines)
2601_4595673  10701-10736  ( 36 lines)
2601_4596009  10737-10778  ( 42 lines)
2601_4601373  10779-10821  ( 43 lines)
2601_4610589  10822-10869  ( 48 lines)
2601_4614545  10870-10913  ( 44 lines)
2601_4615323  10914-10943  ( 30 lines)
2601_4619623  10944-10979  ( 36 lines)
2601_4620513  10980-11040  ( 61 lines)
2601_4625479  11041-11087  ( 47 lines)
2601_4626780  11088-11117  ( 30 lines)
2601_4628777  11118-11153  ( 36 lines)
2601_4629331  11154-11203  ( 50 lines)
2601_4631867  11204-11247  ( 44 lines)
2601_4640804  11248-11294  ( 47 lines)
2601_4648933  11295-11331  ( 37 lines)
2601_4663704  11332-11383  ( 52 lines)
2601_4666749  11384-11439  ( 56 lines)
2601_4720139  11440-11482  ( 43 lines)
2601_4727092  11483-11510  ( 28 lines)
2601_4731448  11511-11563  ( 53 lines)
2601_4760159  11564-11611  ( 48 lines)
2601_4804710  11612-11653  ( 42 lines)
2601_4824833  11654-11693  ( 40 lines)
2601_4825725  11694-11729  ( 36 lines)
2601_4833192  11730-11780  ( 51 lines)
2601_4905189  11781-11813  ( 33 lines)
2601_4923921  11814-11879  ( 66 lines)
2601_4953980  11880-11929  ( 50 lines)
2601_4993350  11930-11976  ( 47 lines)
2601_5000730  11977-12018  ( 42 lines)
2601_5018436  12019-12095  ( 77 lines)
2601_5120344  12096-12138  ( 43 lines)
2601_5124057  12139-12167  ( 29 lines)
2601_5127862  12168-12206  ( 39 lines)
2601_5132661  12207-12256  ( 50 lines)
2601_5136795  12257-12291  ( 35 lines)
2601_5146118  12292-12323  ( 32 lines)
2601_5160839  12324-12360  ( 37 lines)
2601_5169028  12361-12416  ( 56 lines)
2601_5234623  12417-12463  ( 47 lines)
2601_5254920  12464-12510  ( 47 lines)
2601_5275997  12511-12571  ( 61 lines)
2601_5278196  12572-12612  ( 41 lines)
2601_5284103  12613-12662  ( 50 lines)
2601_5325552  12663-12717  ( 55 lines)
2601_5362861  12718-12789  ( 72 lines)
2601_5425248  12790-12848  ( 59 lines)
2601_5427816  12849-12901  ( 53 lines)
2601_5439700  12902-12935  ( 34 lines)
2601_5440060  12936-12966  ( 31 lines)
2601_5505244  12967-13001  ( 35 lines)
2601_5520145  13002-13043  ( 42 lines)
2601_5525117  13044-13090  ( 47 lines)
2601_5529930  13091-13135  ( 45 lines)
2601_5534838  13136-13193  ( 58 lines)
2601_5567831  13194-13242  ( 49 lines)
2601_5587115  13243-13273  ( 31 lines)
2601_5591360  13274-13319  ( 46 lines)
2601_5607125  13320-13360  ( 41 lines)
2601_5627489  13361-13406  ( 46 lines)
2601_5643868  13407-13447  ( 41 lines)
2601_5707160  13448-13485  ( 38 lines)
2601_5716578  13486-13519  ( 34 lines)
2601_5725953  13520-13555  ( 36 lines)
2601_5747874  13556-13597  ( 42 lines)
2601_5748294  13598-13624  ( 27 lines)
2601_5768449  13625-13654  ( 30 lines)
2601_6017882  13655-13688  ( 34 lines)
2601_6045468  13689-13724  ( 36 lines)
2601_6066718  13725-13756  ( 32 lines)
2601_6067607  13757-13793  ( 37 lines)
2601_6084102  13794-13841  ( 48 lines)
2601_6088304  13842-13879  ( 38 lines)
2601_6113319  13880-13916  ( 37 lines)
2601_6120322  13917-13953  ( 37 lines)
2601_6124136  13954-13985  ( 32 lines)
2601_6132582  13986-14013  ( 28 lines)
2601_6141021  14014-14050  ( 37 lines)
2601_6147734  14051-14101  ( 51 lines)
2601_6149246  14102-14150  ( 49 lines)
2601_6150095  14151-14187  ( 37 lines)
2601_6183914  14188-14223  ( 36 lines)
2601_6199190  14224-14268  ( 45 lines)
2601_6222570  14269-14305  ( 37 lines)
2601_6229340  14306-14351  ( 46 lines)
2601_6238386  14352-14408  ( 57 lines)
2601_6248907  14409-14458  ( 50 lines)
2601_6307520  14459-14490  ( 32 lines)
2601_6317989  14491-14538  ( 48 lines)
2601_6338112  14539-14573  ( 35 lines)
2601_6369459  14574-14619  ( 46 lines)
2601_6383722  14620-14667  ( 48 lines)
2601_6385458  14668-14706  ( 39 lines)
2601_6386724  14707-14747  ( 41 lines)
2601_6416919  14748-14797  ( 50 lines)
2601_6446407  14798-14836  ( 39 lines)
2601_6482204  14837-14875  ( 39 lines)
2601_6506341  14876-14912  ( 37 lines)
2601_6621974  14913-14943  ( 31 lines)
2601_6650980  14944-14981  ( 38 lines)
2601_6764060  14982-15023  ( 42 lines)
2601_6770905  15024-15058  ( 35 lines)
2601_6857853  15059-15096  ( 38 lines)
2601_6862517  15097-15138  ( 42 lines)
2601_6882340  15139-15176  ( 38 lines)
2601_6966970  15177-15205  ( 29 lines)
2601_7135034  15206-15234  ( 29 lines)
2601_7449329  15235-15281  ( 47 lines)
2601_7462410  15282-15348  ( 67 lines)
2601_7479693  15349-15390  ( 42 lines)
2601_7495627  15391-15433  ( 43 lines)
2601_7506543  15434-15469  ( 36 lines)
2601_7513176  15470-15508  ( 39 lines)
2601_7515102  15509-15547  ( 39 lines)
2601_7515830  15548-15597  ( 50 lines)
2601_7533368  15598-15652  ( 55 lines)
2601_7548662  15653-15694  ( 42 lines)
2601_7711720  15695-15754  ( 60 lines)
2601_7731688  15755-15800  ( 46 lines)
2601_7755571  15801-15830  ( 30 lines)
2601_7782998  15831-15864  ( 34 lines)
2601_7789279  15865-15892  ( 28 lines)
2601_7801250  15893-15931  ( 39 lines)
-----------------------------------------------------------------------------



==> anc/felines.dat <==
2600_4058217 26.00 4058.217  3.211 -1.112  8.30 -5.78 -7.27 5D30 5D40  1.500   10.5   2.59  0.065  0.1720  12.706
2600_4062441 26.00 4062.441  2.845 -0.862  7.88 -6.09 -7.65 3P10 3S10  1.750   15.9   3.91  0.112  0.1199   8.848
2600_4063594 26.00 4063.594  1.557  0.062  8.08 -6.24 -7.63 3F30 3F30  1.083   91.7  22.57  0.608  0.1450  10.697
2600_4067978 26.00 4067.978  3.211 -0.472  8.25 -5.45 -7.27 7P40 5D40  1.625   21.3   5.24  0.138  0.1458  10.745
2600_4071738 26.00 4071.738  1.608 -0.022  8.07 -6.24 -7.62 3F20 3F20  0.667   88.5  21.74  0.553  0.1495  11.007
2600_4073762 26.00 4073.762  3.266 -0.902  8.19 -5.17 -7.25 5D10 5D20  1.500   10.9   2.68  0.072  0.1413  10.398
2600_4079838 26.00 4079.838  2.858 -1.360  7.88 -6.09 -7.65 3P00 3S10  2.000    4.3   1.05  0.028  0.1456  10.699
2600_4080209 26.00 4080.209  3.283 -1.220  8.16 -5.45 -7.24 5D00 5D10  1.500    4.4   1.08  0.030  0.1454  10.683
2600_4084492 26.00 4084.492  3.332 -0.710  8.04 -5.00 -7.27 5D40 5F50  1.200   13.1   3.21  0.088  0.1412  10.364
2600_4085303 26.00 4085.303  3.241 -0.806  8.22 -5.11 -7.26 7P30 5D30  1.708   10.6   2.59  0.070  0.1499  11.000
2600_4112958 26.00 4112.958  4.178 -0.330  8.48 -5.07 -7.32 5G60 5F50  1.167    5.6   1.36  0.038  0.1415  10.314
2600_4114445 26.00 4114.445  2.832 -1.303  8.16 -5.95 -7.66 3P20 5D20  1.500    5.0   1.22  0.031  0.1553  11.316
2600_4118544 26.00 4118.544  3.573  0.215  8.03 -6.08 -7.68 1H50 1I60  1.000   36.5   8.86  0.252  0.1394  10.147
2600_4120206 26.00 4120.206  2.990 -1.267  7.85 -6.13 -7.61 3G40 1H50  0.900    5.1   1.24  0.033  0.1478  10.754
2600_4121802 26.00 4121.802  2.832 -1.450  7.62 -6.07 -7.76 3P20 3F30  0.667    5.2   1.26  0.034  0.1510  10.983
2600_4125620 26.00 4125.620  4.220 -0.698  8.49 -5.37 -7.41 5G50 5F40  1.100    4.1   0.99  0.029  0.1406  10.217
2600_4126183 26.00 4126.183  3.332 -0.960  8.24 -4.38 -7.24 5F50 5F50  1.400    6.5   1.58  0.042  0.1472  10.695
2600_4132058 26.00 4132.058  1.608 -0.675  8.08 -6.24 -7.63 3F20 3F30  1.500   55.4  13.41  0.356  0.1474  10.694
2600_4132899 26.00 4132.899  2.845 -1.006  8.16 -5.95 -7.66 3P10 5D20  1.500   12.3   2.98  0.079  0.1459  10.583
2600_4134677 26.00 4134.677  2.832 -0.649  8.20 -5.85 -7.66 3P20 3D30  1.167   23.3   5.64  0.156  0.1426  10.339
2600_4143414 26.00 4143.414  3.047 -0.204  7.73 -6.26 -7.80 1G40 1G40  1.000   36.0   8.69  0.234  0.1467  10.614
2600_4143868 26.00 4143.868  1.557 -0.511  8.07 -6.09 -7.64 3F30 3F40  1.500   63.3  15.28  0.411  0.1453  10.512
2600_4153899 26.00 4153.899  3.397 -0.321  8.08 -5.52 -7.22 5F40 5F30  1.500   22.7   5.46  0.145  0.1474  10.638
2600_4154498 26.00 4154.498  2.832 -0.688  8.10 -6.09 -7.76 3P20 3P10  1.500   19.0   4.57  0.123  0.1471  10.615
2600_4154805 26.00 4154.805  3.368 -0.400  8.25 -5.09 -7.23 7G50 5F40  1.400   21.2   5.10  0.135  0.1477  10.657
2600_4156799 26.00 4156.799  2.832 -0.809  8.02 -6.06 -7.66 3P20 3D20  1.333   19.0   4.57  0.120  0.1509  10.883
2600_4158792 26.00 4158.792  3.430 -0.670  8.01 -4.99 -7.20 5F20 5F10  1.500    8.7   2.09  0.061  0.1330   9.587
2600_4168942 26.00 4168.942  3.417 -1.650  8.38 -5.22 -7.21 7G20 5F20  0.917    1.6   0.38  0.010  0.1685  12.117
2600_4174912 26.00 4174.912  0.915 -2.969  6.75 -6.15 -7.70 5F40 3D30  1.375    2.5   0.60  0.014  0.1647  11.827
2600_4175636 26.00 4175.636  2.845 -0.827  8.02 -6.06 -7.66 3P10 3D20  1.000   18.0   4.31  0.116  0.1462  10.497
2600_4176565 26.00 4176.565  3.368 -0.708  8.24 -4.38 -7.51 5F50 5F40  1.500   14.9   3.57  0.092  0.1523  10.932
2600_4181754 26.00 4181.754  2.832 -0.371  8.06 -6.03 -7.67 3P20 5D30  1.500   36.2   8.66  0.234  0.1451  10.402
2600_4182382 26.00 4182.382  3.017 -1.180  8.07 -5.59 -7.81 3P20 5F20  1.250    6.7   1.60  0.039  0.1683  12.064
2600_4184891 26.00 4184.891  2.832 -0.869  7.88 -6.09 -7.78 3P20 3P20  1.500   16.0   3.82  0.100  0.1486  10.645
2600_4187038 26.00 4187.038  2.450 -0.548  8.18 -5.41 -7.25 7D20 7D30  1.500   35.7   8.53  0.232  0.1469  10.518
2600_4191430 26.00 4191.430  2.469 -0.666  8.18 -5.41 -7.25 7D10 7D20  1.500   32.8   7.83  0.206  0.1514  10.829
2600_4196208 26.00 4196.208  3.397 -0.696  8.17 -4.95 -7.23 5G30 5F30  1.083   13.4   3.19  0.086  0.1495  10.681
2600_4196531 26.00 4196.531  2.949 -2.110  7.72 -6.21 -7.63 3G50 5F50  1.300    2.8   0.67  0.019  0.1367   9.766
2600_4198634 26.00 4198.634  3.417 -0.782  8.17 -5.00 -7.22 5G20 5F20  0.667    9.1   2.17  0.057  0.1543  11.017
2600_4199095 26.00 4199.095  3.047  0.155  7.85 -6.13 -7.68 1G40 1H50  1.000   52.8  12.57  0.341  0.1469  10.488
2600_4202029 26.00 4202.029  1.485 -0.708  7.99 -6.08 -7.65 3F40 3G40  1.150   58.5  13.92  0.373  0.1485  10.595
2600_4208604 26.00 4208.604  3.397 -1.082  8.36 -5.10 -7.54 7F30 5F30  1.375    7.4   1.76  0.047  0.1503  10.706
2600_4216183 26.00 4216.183  0.000 -3.356  4.13 -6.17 -7.80 5D40 7P40  1.625    3.2   0.76  0.018  0.1616  11.491
2600_4217545 26.00 4217.545  3.430 -0.484  8.17 -5.00 -7.22 5G20 5F10  0.500   14.7   3.49  0.095  0.1489  10.584
2600_4219359 26.00 4219.359  3.573  0.000  8.05 -6.09 -7.68 1H50 3I60  1.083   31.8   7.54  0.205  0.1483  10.537
2600_4220341 26.00 4220.341  3.071 -1.311  8.00 -6.07 -7.64 3P10 3P00  1.500    4.1   0.97  0.026  0.1499  10.648
2600_4224171 26.00 4224.171  3.368 -0.506  8.37 -5.12 -7.25 7F50 5F40  1.800   18.2   4.31  0.107  0.1582  11.228
2600_4224513 26.00 4224.513  3.430 -1.040  8.35 -5.12 -7.22 7F20 5F10  2.250    6.1   1.44  0.039  0.1494  10.602
2600_4225454 26.00 4225.454  3.417 -0.510  8.17 -4.95 -7.23 5G30 5F20  0.833   15.1   3.57  0.099  0.1477  10.479
2600_4227426 26.00 4227.426  3.332  0.266  8.14 -4.96 -7.55 5G60 5F50  1.167   57.1  13.51  0.331  0.1615  11.453
2600_4233602 26.00 4233.602  2.482 -0.604  8.18 -5.41 -7.25 7D20 7D10  1.500   31.9   7.53  0.207  0.1474  10.438
2600_4243368 26.00 4243.368  3.640 -1.537  8.27 -6.06 -7.77 3D20 3P20  1.333    1.2   0.28  0.008  0.1294   9.142
2600_4247425 26.00 4247.425  3.368 -0.239  8.13 -4.94 -7.26 5G50 5F40  1.100   26.0   6.12  0.163  0.1513  10.679
2600_4248224 26.00 4248.224  3.071 -1.286  8.40 -5.75 -7.64 3P10 3P20  1.500    4.9   1.15  0.029  0.1606  11.333
2600_4250119 26.00 4250.119  2.469 -0.405  8.18 -5.41 -7.26 7D30 7D20  1.500   41.3   9.72  0.270  0.1463  10.320
2600_4250786 26.00 4250.786  1.557 -0.714  7.96 -6.08 -7.65 3F30 3G30  0.917   55.5  13.06  0.351  0.1494  10.537
2600_4260474 26.00 4260.474  2.399  0.109  8.18 -5.41 -7.27 7D50 7D50  1.600   68.8  16.15  0.428  0.1512  10.639
2600_4264203 26.00 4264.203  3.368 -1.510  8.23 -5.11 -7.26 7P30 5F40  0.500    2.1   0.49  0.013  0.1548  10.883
2600_4266964 26.00 4266.964  2.728 -1.812  7.31 -6.22 -7.77 3G40 3G40  1.050    4.2   0.98  0.026  0.1563  10.981
2600_4267826 26.00 4267.826  3.111 -1.174  8.39 -5.77 -7.64 3P00 3P10  1.500    8.6   2.02  0.050  0.1601  11.246
2600_4271153 26.00 4271.153  2.450 -0.349  8.18 -5.41 -7.27 7D40 7D30  1.500   45.6  10.68  0.293  0.1484  10.416
2600_4271760 26.00 4271.760  1.485 -0.164  8.02 -6.07 -7.66 3F40 3G50  1.100   88.1  20.62  0.528  0.1573  11.039
2600_4276674 26.00 4276.674  3.882 -1.210  7.67 -4.97 -7.12 3F40 3F40  1.250    1.8   0.42  0.012  0.1525  10.690
2600_4298036 26.00 4298.036  3.047 -1.426  7.36 -6.15 -7.75 1G40 3G50  1.600    3.6   0.84  0.022  0.1627  11.348
2600_4299234 26.00 4299.234  2.425 -0.405  8.18 -5.41 -7.27 7D50 7D40  1.500   41.9   9.75  0.266  0.1506  10.502
2600_4327095 26.00 4327.095  3.547 -0.804  7.99 -5.22 -7.67 1D20 1D20  1.000    4.3   0.99  0.027  0.1448  10.032
2600_4352734 26.00 4352.734  2.223 -1.287  7.48 -6.22 -7.83 5P10 5S20  1.750   11.6   2.66  0.065  0.1696  11.681
2600_4369772 26.00 4369.772  3.047 -0.804  7.25 -6.26 -7.69 1G40 1G40  1.000   10.7   2.45  0.064  0.1592  10.922
2600_4382768 26.00 4382.768  3.573 -1.239  7.80 -6.09 -7.70 1H50 1H50  1.000    2.1   0.48  0.013  0.1638  11.204
2600_4383544 26.00 4383.544  1.485  0.200  8.01 -6.08 -7.67 3F40 5G50  1.300  109.5  24.98  0.605  0.1702  11.640
2600_4388407 26.00 4388.407  3.603 -0.682  8.05 -6.05 -7.19 5P30 5P30  1.667   10.1   2.30  0.062  0.1564  10.684
2600_4404750 26.00 4404.750  1.557 -0.142  8.05 -6.06 -7.66 3F30 5G40  1.250   89.4  20.30  0.511  0.1637  11.142
2600_4415122 26.00 4415.122  1.608 -0.615  8.06 -6.06 -7.65 3F20 5G30  1.167   61.5  13.93  0.375  0.1550  10.525
2600_4433218 26.00 4433.218  3.654 -0.700  7.94 -4.66 -7.17 5P10 5P20  1.500    6.8   1.53  0.043  0.1531  10.353
2600_4442339 26.00 4442.339  2.198 -1.255  8.65 -5.89 -7.52 5P20 5D20  1.667   19.1   4.30  0.105  0.1689  11.398
2600_4454381 26.00 4454.381  2.832 -1.299  7.81 -5.96 -7.79 3P20 3D20  1.333    6.3   1.41  0.036  0.1632  10.984
2600_4466937 26.00 4466.937  3.929 -1.350  7.98 -4.66 -7.16 3D20 3D20  1.167    1.2   0.27  0.010  0.1087   7.295
2600_4469375 26.00 4469.375  3.654 -0.477  8.05 -6.05 -7.19 5P30 5P20  1.500   11.6   2.60  0.073  0.1518  10.182
2600_4482739 26.00 4482.739  3.654 -1.350  8.06 -5.33 -7.25 5D30 5P20  1.167    2.6   0.58  0.014  0.1889  12.633
2600_4484220 26.00 4484.220  3.603 -0.864  8.05 -5.00 -7.26 5D40 5P30  1.250    8.1   1.81  0.050  0.1586  10.603
2600_4485676 26.00 4485.676  3.686 -1.020  7.94 -4.66 -7.17 5P10 5P10  2.500    2.7   0.60  0.019  0.1400   9.357
2600_4517524 26.00 4517.524  3.071 -1.858  8.10 -6.09 -7.79 3P10 3P10  1.500    2.2   0.49  0.009  0.2220  14.732
2600_4547847 26.00 4547.847  3.547 -1.012  7.78 -6.14 -7.64 1D20 1F30  1.000    7.5   1.65  0.042  0.1725  11.371
2600_4602940 26.00 4602.940  1.485 -2.209  8.16 -6.11 -7.79 3F40 5F50  1.700    5.4   1.17  0.029  0.1774  11.554
2600_4607646 26.00 4607.646  3.266 -1.462  7.89 -5.31 -7.55 5F20 5D20  1.250    3.6   0.78  0.020  0.1663  10.820
2600_4611279 26.00 4611.279  3.654 -0.440  8.20 -5.20 -7.54 5S20 5P20  1.917    7.7   1.67  0.045  0.1631  10.604
2600_4619288 26.00 4619.288  3.603 -1.120  8.24 -5.31 -7.26 5D20 5P30  1.833    4.2   0.91  0.025  0.1643  10.663
2600_4625045 26.00 4625.045  3.241 -1.340  7.89 -5.37 -7.18 5F30 5D30  1.375    4.9   1.06  0.024  0.1845  11.959
2600_4637503 26.00 4637.503  3.283 -1.390  7.89 -5.31 -7.17 5F20 5D10  0.750    3.7   0.80  0.023  0.1593  10.298
2600_4643463 26.00 4643.463  3.654 -1.147  8.35 -5.08 -7.25 7D20 5P20  1.917    2.7   0.58  0.016  0.1649  10.646
2600_4661534 26.00 4661.534  4.559 -1.270  8.47 -5.54 -7.30 5P20 5P30  1.500    1.1   0.24  0.007  0.1574  10.123
2600_4667453 26.00 4667.453  3.603 -0.751  8.27 -5.45 -7.55 7P40 5P30  1.875    7.9   1.69  0.047  0.1627  10.450
2600_4678846 26.00 4678.846  3.603 -0.833  8.29 -5.17 -7.28 5D40 5P30  1.250    9.6   2.05  0.056  0.1654  10.598
2600_4690137 26.00 4690.137  3.686 -1.645  8.33 -5.34 -7.24 7D10 5P10  2.750    1.0   0.21  0.007  0.1393   8.904
2600_4704948 26.00 4704.948  3.686 -1.570  8.18 -5.45 -7.25 5D00 5P10  2.500    1.7   0.36  0.010  0.1676  10.679
2600_4707274 26.00 4707.274  3.241 -1.080  7.88 -5.27 -7.20 5F40 5D30  1.125    8.3   1.76  0.045  0.1756  11.183
2600_4710283 26.00 4710.283  3.018 -1.612  7.30 -6.22 -7.82 3G30 3G30  0.750    2.5   0.53  0.015  0.1627  10.355
2600_4728546 26.00 4728.546  3.654 -1.172  8.24 -5.11 -7.54 7P30 5P20  2.000    3.4   0.72  0.021  0.1627  10.315
2600_4741529 26.00 4741.529  2.832 -1.765  8.19 -5.79 -7.80 3P20 5D30  1.500    1.6   0.34  0.008  0.1845  11.665
2600_4745800 26.00 4745.800  3.654 -1.270  8.32 -5.78 -7.54 5D30 5P20  1.167    2.2   0.46  0.012  0.1770  11.181
2600_4757578 26.00 4757.578  3.274 -2.040  7.50 -6.14 -7.81 3D10 1D20  1.250    0.9   0.19  0.006  0.1235   7.782
2600_4788756 26.00 4788.756  3.237 -1.763  7.42 -5.88 -7.76 3H60 3H60  1.167    1.6   0.33  0.008  0.1900  11.895
2600_4800649 26.00 4800.649  4.143 -1.029  8.04 -5.45 -7.71 3F30 3G40  1.000    1.9   0.40  0.011  0.1681  10.498
2600_4807708 26.00 4807.708  3.368 -2.200  7.87 -5.38 -7.18 3F40 5F40  1.300    0.8   0.17  0.004  0.1904  11.873
2600_4835867 26.00 4835.867  4.103 -1.500  8.46 -4.94 -7.19 5G40 5D40  1.325    1.0   0.21  0.007  0.1267   7.855
2600_4885430 26.00 4885.430  3.882 -1.024  7.98 -5.33 -7.53 5D30 3F40  0.875    2.2   0.45  0.013  0.1665  10.217
2600_4886331 26.00 4886.331  4.154 -0.631  8.47 -4.77 -7.51 5D20 5D30  1.500    5.0   1.02  0.028  0.1774  10.884
2600_4891492 26.00 4891.492  2.851 -0.112  8.18 -5.41 -7.26 7D30 7F40  1.125   45.7   9.34  0.255  0.1703  10.437
2600_4892859 26.00 4892.859  4.218 -1.290  8.47 -4.76 -7.13 3D10 5D10  1.000    1.7   0.35  0.010  0.1593   9.761
2600_4903310 26.00 4903.310  2.882 -0.926  8.18 -5.41 -7.26 7D20 7F10  2.250   13.1   2.67  0.071  0.1771  10.828
2600_4907731 26.00 4907.731  3.430 -1.840  7.90 -5.31 -7.17 5F20 5F10  1.500    1.1   0.22  0.006  0.1948  11.900
2600_4909383 26.00 4909.383  3.929 -1.305  8.00 -5.62 -7.53 5D20 3D20  1.333    1.7   0.35  0.011  0.1686  10.296
2600_4918993 26.00 4918.993  2.865 -0.342  8.18 -5.41 -7.26 7D30 7F30  1.625   35.7   7.26  0.198  0.1707  10.403
2600_4920502 26.00 4920.502  2.833  0.068  8.18 -5.41 -7.27 7D40 7F50  1.200   58.9  11.97  0.317  0.1752  10.674
2600_4946387 26.00 4946.387  3.368 -1.170  7.90 -5.27 -7.20 5F40 5F40  1.350    4.2   0.85  0.024  0.1745  10.576
2600_4966088 26.00 4966.088  3.332 -0.871  7.91 -5.33 -7.22 5F50 5F50  1.400    9.5   1.91  0.053  0.1754  10.589
2600_4969917 26.00 4969.917  4.218 -0.710  8.47 -4.64 -7.16 5D10 5D10  1.500    3.8   0.76  0.021  0.1719  10.369
2600_4973101 26.00 4973.101  3.960 -0.950  8.19 -5.44 -7.26 3D10 3D10  0.500    4.8   0.97  0.027  0.1697  10.230
2600_4983250 26.00 4983.250  4.154 -0.123  8.47 -4.57 -7.51 5P20 5D30  1.167   11.1   2.23  0.060  0.1776  10.684
2600_4985253 26.00 4985.253  3.929 -0.560  8.19 -5.45 -7.57 3D20 3D20  1.167    8.8   1.77  0.049  0.1721  10.349
2600_4985547 26.00 4985.547  2.865 -1.332  8.18 -5.41 -7.27 7D40 7F30  1.875    4.9   0.98  0.027  0.1749  10.517
2600_4994129 26.00 4994.129  0.915 -3.080  7.25 -6.15 -7.74 5F40 5F30  1.500    2.5   0.50  0.012  0.1886  11.321
2600_5005712 26.00 5005.712  3.884  0.033  8.19 -5.29 -7.57 3D30 3D30  1.333   18.0   3.60  0.098  0.1760  10.541
2600_5014942 26.00 5014.942  3.943 -0.303  8.17 -5.45 -7.27 3D20 3F30  1.000   15.8   3.15  0.086  0.1763  10.539
2600_5074748 26.00 5074.748  4.220 -0.200  8.38 -4.66 -7.19 3G50 5F40  0.900   15.8   3.11  0.086  0.1754  10.362
2600_5133688 26.00 5133.688  4.178  0.140  8.38 -4.35 -7.23 5G60 5F50  1.167   27.8   5.42  0.147  0.1801  10.517
2600_5137381 26.00 5137.381  4.178 -0.400  8.38 -4.69 -7.23 5D40 5F50  1.200   12.3   2.39  0.064  0.1828  10.667
2600_5192343 26.00 5192.343  2.998 -0.421  8.18 -5.41 -7.27 7D30 7P30  1.833   27.5   5.30  0.140  0.1862  10.751
2600_5217389 26.00 5217.389  3.211 -1.070  8.05 -5.38 -7.22 5D30 5D40  1.500    6.1   1.17  0.032  0.1905  10.946
2600_5242490 26.00 5242.490  3.634 -0.967  7.85 -6.13 -7.58 1I60 1H50  1.000    4.9   0.93  0.024  0.1900  10.865
2600_5250645 26.00 5250.645  2.198 -2.181  8.25 -6.06 -7.60 5P20 5P30  1.500    3.1   0.59  0.017  0.1849  10.557
2600_5266554 26.00 5266.554  2.998 -0.386  8.18 -5.41 -7.27 7D40 7P30  1.250   28.3   5.37  0.145  0.1853  10.548
2600_5269537 26.00 5269.537  0.859 -1.321  7.19 -6.22 -7.76 5F50 5D40  1.200   48.6   9.22  0.246  0.1883  10.713
2600_5273163 26.00 5273.163  3.292 -0.993  8.05 -5.38 -7.20 5D10 5D00  1.500    6.0   1.14  0.028  0.2037  11.581
2600_5281789 26.00 5281.789  3.038 -0.834  8.18 -5.41 -7.27 7D30 7P20  1.167   11.8   2.23  0.060  0.1875  10.642
2600_5283621 26.00 5283.621  3.241 -0.432  8.05 -5.38 -7.22 5D30 5D30  1.500   17.8   3.37  0.095  0.1806  10.247
2600_5324178 26.00 5324.178  3.211 -0.103  8.05 -5.41 -7.24 5D40 5D40  1.500   35.0   6.57  0.177  0.1872  10.541
2600_5328038 26.00 5328.038  0.915 -1.466  7.17 -6.22 -7.76 5F40 5D30  1.125   40.3   7.56  0.204  0.1874  10.544
2600_5339929 26.00 5339.929  3.266 -0.647  8.05 -5.38 -7.22 5D30 5D20  1.500   14.2   2.66  0.070  0.1919  10.774
2600_5341023 26.00 5341.023  1.608 -1.953  6.75 -6.16 -7.68 3F20 3D20  0.917    8.3   1.55  0.041  0.1968  11.046
2600_5364870 26.00 5364.870  4.446  0.228  8.33 -4.66 -7.14 5H30 5G20  0.667   18.9   3.52  0.097  0.1864  10.416
2600_5365398 26.00 5365.398  3.573 -1.020  7.25 -6.25 -7.82 1H50 1G40  1.000    2.6   0.48  0.014  0.1805  10.085
2600_5367465 26.00 5367.465  4.415  0.443  8.32 -4.53 -7.15 5H40 5G30  0.875   24.9   4.64  0.127  0.1863  10.406
2600_5369961 26.00 5369.961  4.371  0.536  8.32 -4.36 -7.18 5H50 5G40  1.000   29.3   5.46  0.150  0.1850  10.328
2600_5373708 26.00 5373.708  4.473 -0.860  8.13 -4.97 -7.12 3F40 3G30  2.000    2.7   0.50  0.016  0.1694   9.451
2600_5383368 26.00 5383.368  4.312  0.645  8.30 -5.01 -7.22 5H60 5G50  1.083   39.3   7.30  0.193  0.1921  10.698
2600_5389478 26.00 5389.478  4.415 -0.410  8.32 -4.81 -7.16 5G30 5G30  0.917    5.7   1.06  0.029  0.1892  10.524
2600_5393167 26.00 5393.167  3.241 -0.715  8.04 -5.41 -7.24 5D40 5D30  1.500   11.3   2.10  0.057  0.1902  10.573
2600_5397127 26.00 5397.127  0.915 -1.993  7.19 -6.22 -7.76 5F40 5D40  1.425   16.8   3.11  0.084  0.1923  10.682
2600_5400501 26.00 5400.501  4.371 -0.160  8.31 -4.94 -7.19 5G40 5G40  1.150   11.0   2.04  0.055  0.1945  10.797
2600_5410909 26.00 5410.909  4.473  0.398  8.27 -4.89 -7.13 3H40 3G30  0.875   21.2   3.92  0.111  0.1839  10.189
2600_5415198 26.00 5415.198  4.386  0.642  8.30 -4.67 -7.18 3H60 3G50  1.083   34.7   6.41  0.178  0.1850  10.242
2600_5424067 26.00 5424.067  4.320  0.520  8.33 -4.57 -7.22 5H70 5G60  1.143   41.0   7.56  0.203  0.1910  10.557
2600_5462959 26.00 5462.959  4.473 -0.131  8.23 -4.70 -7.46 3G30 3G30  0.750   10.3   1.89  0.059  0.1681   9.225
2600_5463275 26.00 5463.275  4.435  0.110  8.28 -4.66 -7.17 3G40 3G40  1.050   12.7   2.32  0.064  0.1879  10.311
2600_5464280 26.00 5464.280  4.143 -1.402  7.99 -5.22 -7.77 3F30 1D20  1.167    1.3   0.24  0.005  0.2623  14.391
2600_5483098 26.00 5483.098  4.154 -1.407  8.54 -5.45 -7.27 3D20 5D30  1.833    1.1   0.20  0.005  0.2253  12.318
2600_5525543 26.00 5525.543  4.231 -1.084  8.47 -5.40 -7.26 5D10 5D00  1.500    1.5   0.27  0.009  0.1741   9.446
2600_5562705 26.00 5562.705  4.435 -0.642  8.28 -4.66 -7.52 3G50 3G40  1.500    1.8   0.32  0.010  0.1954  10.531
2600_5569618 26.00 5569.618  3.417 -0.486  8.06 -5.38 -7.20 5D10 5F20  0.750   14.2   2.55  0.069  0.1941  10.448
2600_5572842 26.00 5572.842  3.397 -0.275  8.06 -5.41 -7.21 5D20 5F30  1.000   20.7   3.71  0.102  0.1934  10.404
2600_5576089 26.00 5576.089  3.430 -1.000  8.06 -5.39 -7.20 5D00 5F10  0.000    7.1   1.27  0.035  0.1999  10.747
2600_5586755 26.00 5586.755  3.368 -0.120  8.06 -5.38 -7.22 5D30 5F40  1.125   29.6   5.30  0.141  0.1985  10.652
2600_5615644 26.00 5615.644  3.332  0.050  8.06 -5.41 -7.23 5D40 5F50  1.200   35.2   6.27  0.175  0.1926  10.282
2600_5618632 26.00 5618.632  4.209 -1.276  8.19 -5.45 -7.26 3D20 3P20  1.333    1.4   0.25  0.006  0.2206  11.771
2600_5624021 26.00 5624.021  4.386 -1.480  8.31 -4.69 -7.23 5D40 3G50  0.600    1.1   0.20  0.006  0.1712   9.126
2600_5638262 26.00 5638.262  4.220 -0.870  8.38 -5.33 -7.27 5D30 5F40  1.125    2.9   0.51  0.015  0.1875   9.970
2600_5650705 26.00 5650.705  5.086 -0.960  8.86 -3.81 -7.37 5G30 5F20  0.833    1.4   0.25  0.007  0.1890  10.027
2600_5658816 26.00 5658.816  3.397 -0.793  8.06 -5.38 -7.22 5D30 5F30  1.375    9.9   1.75  0.047  0.2007  10.633
2600_5662516 26.00 5662.516  4.178 -0.573  8.37 -5.00 -7.53 5D40 5F50  1.200    6.0   1.06  0.028  0.2079  11.007
2600_5686529 26.00 5686.529  4.549 -0.446  8.33 -4.75 -7.51 3H50 3F40  0.600    4.2   0.74  0.018  0.2158  11.377
2600_5711848 26.00 5711.848  4.283 -1.460  8.38 -5.62 -7.27 5D20 5F20  1.250    1.3   0.23  0.007  0.1899   9.967
2600_5753122 26.00 5753.122  4.261 -0.688  8.19 -5.45 -7.26 3D20 3P10  1.000    3.2   0.56  0.018  0.1759   9.166
2600_5862356 26.00 5862.356  4.549 -0.125  8.33 -4.66 -7.52 3G50 3F40  1.100    7.2   1.23  0.033  0.2090  10.688
2600_6024057 26.00 6024.057  4.549 -0.120  8.32 -5.28 -7.23 5G50 3F40  1.300   16.2   2.69  0.070  0.2212  11.008
2600_6056004 26.00 6056.004  4.733 -0.460  8.32 -4.97 -7.13 3F40 3D30  1.125    4.6   0.76  0.021  0.2021  10.005
2600_6078491 26.00 6078.491  4.795 -0.323  8.31 -5.06 -7.41 3F30 3D20  1.000    4.7   0.77  0.019  0.2283  11.260
2600_6127906 26.00 6127.906  4.143 -1.399  8.00 -6.02 -7.79 3F30 3H40  0.375    1.3   0.21  0.005  0.2294  11.223
2600_6136614 26.00 6136.614  2.454 -1.400  7.96 -6.08 -7.61 3H40 3G30  0.875    8.2   1.34  0.037  0.2134  10.425
2600_6170506 26.00 6170.506  4.795 -0.440  8.30 -4.99 -7.12 3P20 3D20  1.333    3.7   0.60  0.016  0.2095  10.179
2600_6187989 26.00 6187.989  3.943 -1.720  7.75 -5.38 -7.18 3F40 3F30  1.500    1.1   0.18  0.004  0.2290  11.094
2600_6191557 26.00 6191.557  2.433 -1.417  7.99 -6.08 -7.62 3H50 3G40  1.000    7.3   1.18  0.030  0.2298  11.127
2600_6232640 26.00 6232.640  3.654 -1.223  8.08 -5.38 -7.54 5D10 5P20  2.000    2.1   0.34  0.009  0.2189  10.529
2600_6246318 26.00 6246.318  3.603 -0.733  8.08 -5.38 -7.22 5D30 5P30  1.583    5.9   0.94  0.026  0.2183  10.477
2600_6252555 26.00 6252.555  2.404 -1.687  8.02 -6.07 -7.62 3H60 3G50  1.083    5.2   0.83  0.022  0.2327  11.157
2600_6336823 26.00 6336.823  3.686 -0.856  8.08 -5.38 -7.21 5D10 5P10  2.000    4.1   0.65  0.017  0.2234  10.569
2600_6393600 26.00 6393.600  2.433 -1.432  8.05 -6.06 -7.62 3H50 5G40  0.800    6.6   1.03  0.027  0.2417  11.333
2600_6400000 26.00 6400.000  3.603 -0.290  8.07 -5.41 -7.23 5D40 5P30  1.250   16.6   2.59  0.068  0.2286  10.708
2600_6411648 26.00 6411.648  3.654 -0.595  8.08 -5.38 -7.22 5D30 5P20  1.167    7.8   1.22  0.034  0.2208  10.324
2600_6419948 26.00 6419.948  4.733 -0.240  8.41 -4.38 -7.19 3D30 3D30  1.333    6.0   0.93  0.027  0.2215  10.343
2600_6430845 26.00 6430.845  2.176 -2.006  8.29 -6.16 -7.70 5P30 5D40  1.250    3.9   0.61  0.017  0.2106   9.818
2600_6633748 26.00 6633.748  4.559 -0.799  8.43 -6.05 -7.20 5P30 5P30  1.667    1.4   0.21  0.007  0.1877   8.483
2600_6855161 26.00 6855.161  4.559 -0.742  8.43 -5.00 -7.53 5D40 5P30  1.250    2.6   0.38  0.011  0.2073   9.066
2600_7445748 26.00 7445.748  4.256 -0.102  8.32 -5.37 -7.55 5F30 5F30  1.250    8.2   1.10  0.031  0.2496  10.050
2600_7495065 26.00 7495.065  4.220  0.052  8.32 -5.27 -7.55 5F40 5F40  1.350   10.0   1.33  0.038  0.2546  10.184
2600_7511018 26.00 7511.018  4.178  0.099  8.31 -5.33 -7.55 5F50 5F50  1.400   17.8   2.37  0.063  0.2616  10.441
2600_7568898 26.00 7568.898  4.283 -0.773  8.32 -5.37 -7.55 5F30 5F20  1.500    2.9   0.38  0.009  0.3171  12.560
2600_7586017 26.00 7586.017  4.312 -0.470  8.20 -5.38 -7.54 3F40 5G50  1.300    8.0   1.05  0.026  0.2890  11.421
2601_4122659 26.01 4122.659  2.583 -3.300  8.46 -6.54 -7.88 4P25 4F25  1.314   60.0  14.55  0.370  0.1516  11.024
2601_4128739 26.01 4128.739  2.583 -3.578  8.56 -6.54 -7.88 4P25 4D15  1.900   41.4  10.03  0.271  0.1466  10.645
2601_4153003 26.01 4153.003  2.891 -4.815  8.50 -6.53 -7.88 6S25 4P15  2.200    4.9   1.18  0.034  0.1260   9.096
2601_4173451 26.01 4173.451  2.583 -2.740  8.56 -6.54 -7.88 4P25 4D25  1.486  119.1  28.54  0.626  0.1792  12.873
2601_4178854 26.01 4178.854  2.583 -2.500  8.47 -6.54 -7.88 4P25 4F35  0.786   98.9  23.67  0.589  0.1588  11.392
2601_4186102 26.01 4186.102  7.790 -2.287  9.01 -5.68 -7.52 4F15 4D05  0.500    1.7   0.41  0.011  0.1648  11.802
2601_4199484 26.01 4199.484 11.149 -0.332  8.04 -5.24 -7.35 6G65 6F55  1.192    9.3   2.21  0.061  0.1437  10.258
2601_4217894 26.01 4217.894 11.255 -0.591  8.54 -5.25 -7.40 6G45 4F35  1.333    4.0   0.95  0.029  0.1291   9.176
2601_4233162 26.01 4233.162  2.583 -1.900  8.56 -6.54 -7.88 4P25 4D35  1.214  141.7  33.47  0.715  0.1879  13.307
2601_4273320 26.01 4273.320  2.704 -3.303  8.56 -6.54 -7.87 4P15 4D05  2.167   54.3  12.71  0.339  0.1510  10.593
2601_4278151 26.01 4278.151  2.692 -3.951  8.46 -6.53 -7.88 4H35 4F25  0.214   30.8   7.20  0.189  0.1550  10.862
2601_4286271 26.01 4286.271  7.708 -1.715  8.98 -5.79 -7.53 6S25 6P35  1.357   12.2   2.85  0.085  0.1403   9.813
2601_4296566 26.01 4296.566  2.704 -2.933  8.46 -6.54 -7.88 4P15 4F25  0.500   76.9  17.90  0.458  0.1567  10.934
2601_4303170 26.01 4303.170  2.704 -2.560  8.56 -6.54 -7.88 4P15 4D15  1.467   97.8  22.73  0.565  0.1630  11.356
2601_4318176 26.01 4318.176  7.880 -1.878  9.01 -5.68 -7.52 4F15 4D05  0.500    4.4   1.02  0.029  0.1435   9.963
2601_4319402 26.01 4319.402  7.653 -1.991  9.02 -5.83 -7.56 4D25 4D35  1.500    3.6   0.83  0.026  0.1385   9.613
2601_4319673 26.01 4319.673  7.845 -1.640  9.00 -5.68 -7.53 4F35 4D25  1.071    7.6   1.76  0.049  0.1471  10.209
2601_4321304 26.01 4321.304  7.869 -1.736  9.01 -5.69 -7.52 4F25 4D15  0.900    5.4   1.25  0.037  0.1390   9.643
2601_4354333 26.01 4354.333  7.653 -1.352  9.04 -5.82 -7.56 4D35 4D35  1.429   11.0   2.53  0.072  0.1464  10.080
2601_4357573 26.01 4357.573  6.088 -2.010  8.64 -6.53 -7.87 4P05 4P15  1.500   23.3   5.35  0.148  0.1493  10.272
2601_4358163 26.01 4358.163  9.439 -1.649  8.97 -5.74 -7.43 2P15 2P15  1.333    2.1   0.48  0.015  0.1382   9.507
2601_4361252 26.01 4361.252  6.138 -2.264  8.62 -6.53 -7.87 4P15 4P05  1.500   13.7   3.14  0.086  0.1525  10.483
2601_4369400 26.01 4369.400  2.779 -3.584  8.46 -6.54 -7.88 4P05 4F15 -0.167   34.8   7.96  0.223  0.1499  10.285
2601_4380740 26.01 4380.740  4.738 -4.006  8.47 -6.53 -7.89 2D15 4P05  0.333    2.6   0.59  0.014  0.1666  11.401
2601_4384313 26.01 4384.313  2.657 -3.684  8.46 -6.53 -7.89 4H55 4F45  0.682   39.8   9.08  0.253  0.1499  10.250
2601_4385377 26.01 4385.377  2.779 -2.680  8.56 -6.54 -7.88 4P05 4D05  1.333   93.4  21.30  0.532  0.1653  11.300
2601_4402873 26.01 4402.873  6.138 -2.563  8.64 -6.53 -7.87 4P15 4D05  2.167   14.5   3.29  0.093  0.1492  10.159
2601_4413591 26.01 4413.591  2.676 -3.670  8.46 -6.53 -7.89 4H45 4F45  1.152   18.9   4.28  0.114  0.1575  10.698
2601_4416819 26.01 4416.819  2.779 -2.410  8.56 -6.54 -7.88 4P05 4D15  0.833   91.5  20.72  0.530  0.1637  11.111
2601_4418941 26.01 4418.941  7.946 -1.848  9.00 -5.68 -7.52 4F15 4G25  0.700    6.7   1.52  0.040  0.1536  10.421
2601_4431596 26.01 4431.596  7.940 -1.785  9.00 -5.69 -7.53 4F25 4G35  0.929    6.4   1.44  0.042  0.1453   9.829
2601_4448528 26.01 4448.528 11.149 -0.739  8.20 -4.74 -7.31 6D45 6F55  1.227    3.4   0.76  0.021  0.1532  10.324
2601_4449611 26.01 4449.611  7.929 -1.699  9.00 -5.68 -7.53 4F35 4G45  1.056    8.0   1.80  0.055  0.1398   9.419
2601_4451541 26.01 4451.541  6.138 -1.907  8.67 -6.53 -7.87 4P15 4P25  1.500   33.9   7.62  0.209  0.1551  10.445
2601_4455261 26.01 4455.261  6.226 -2.000  8.55 -6.53 -7.87 4P25 4D35  1.214   24.7   5.54  0.148  0.1605  10.800
2601_4461706 26.01 4461.706  6.226 -2.065  8.58 -6.53 -7.87 4P25 4D25  1.486   21.6   4.84  0.133  0.1545  10.381
2601_4472923 26.01 4472.923  2.844 -3.531  8.46 -6.53 -7.89 4F25 4F15  1.500   40.3   9.01  0.244  0.1569  10.516
2601_4487489 26.01 4487.489  7.693 -2.138  8.98 -5.85 -7.55 6P25 6P25  1.886    6.2   1.38  0.040  0.1479   9.881
2601_4489176 26.01 4489.176  2.828 -2.971  8.46 -6.53 -7.88 4F35 4F25  1.500   75.8  16.89  0.435  0.1649  11.012
2601_4491397 26.01 4491.397  2.856 -2.700  8.46 -6.53 -7.88 4F15 4F15  0.400   82.6  18.39  0.477  0.1639  10.940
2601_4499684 26.01 4499.684  7.693 -1.676  8.98 -5.86 -7.55 6P35 6P25  1.500    8.3   1.84  0.052  0.1545  10.294
2601_4504343 26.01 4504.343  6.219 -3.250  8.51 -6.53 -7.87 4F45 4F35  1.500    1.9   0.42  0.013  0.1521  10.123
2601_4507091 26.01 4507.091  7.773 -1.760  9.00 -5.83 -7.55 4D25 4D25  1.371    7.9   1.75  0.044  0.1617  10.756
2601_4508280 26.01 4508.280  2.856 -2.250  8.56 -6.53 -7.87 4F15 4D05  0.500  105.6  23.42  0.573  0.1735  11.537
2601_4510510 26.01 4510.510  6.223 -3.047  8.51 -6.53 -7.87 4F35 4F35  1.238    2.0   0.44  0.011  0.1675  11.133
2601_4512318 26.01 4512.318  7.708 -2.370  8.99 -5.85 -7.55 6P25 6P35  1.500    1.6   0.35  0.010  0.1441   9.574
2601_4515333 26.01 4515.333  2.844 -2.450  8.46 -6.53 -7.88 4F25 4F25  1.029   96.1  21.28  0.534  0.1694  11.247
2601_4520218 26.01 4520.218  2.807 -2.600  8.47 -6.53 -7.88 4F45 4F35  1.500   94.3  20.86  0.520  0.1703  11.295
2601_4522628 26.01 4522.628  2.844 -2.030  8.56 -6.53 -7.88 4F25 4D15  0.900  114.6  25.34  0.604  0.1784  11.826
2601_4541048 26.01 4541.048  7.684 -2.726  8.99 -5.85 -7.55 6D15 6P15  2.133    3.4   0.75  0.021  0.1523  10.055
2601_4541516 26.01 4541.516  2.856 -2.790  8.56 -6.53 -7.88 4F15 4D15  0.800   71.2  15.68  0.412  0.1629  10.753
2601_4553252 26.01 4553.252  6.226 -3.275  8.52 -6.53 -7.87 4P25 4F15  2.500    1.2   0.26  0.008  0.1564  10.298
2601_4555887 26.01 4555.887  2.828 -2.160  8.47 -6.53 -7.88 4F35 4F35  1.238  104.1  22.85  0.556  0.1748  11.502
2601_4556387 26.01 4556.387  7.693 -2.044  9.00 -5.85 -7.55 6D15 6P25  1.900    3.9   0.86  0.023  0.1594  10.488
2601_4559545 26.01 4559.545  7.804 -2.447  8.99 -5.83 -7.55 4D25 4D35  1.500    1.7   0.37  0.011  0.1609  10.579
2601_4563119 26.01 4563.119  7.806 -2.389  8.99 -5.83 -7.56 4D25 4D15  1.500    1.9   0.42  0.011  0.1620  10.643
2601_4579522 26.01 4579.522  6.226 -2.343  8.64 -6.53 -7.87 4P25 4P15  1.500   16.3   3.56  0.102  0.1521   9.957
2601_4580053 26.01 4580.053  2.583 -3.904  8.49 -6.54 -7.90 4P25 6P35  1.857   29.1   6.35  0.172  0.1615  10.571
2601_4582830 26.01 4582.830  2.844 -3.090  8.47 -6.53 -7.88 4F25 4F35  1.500   58.8  12.83  0.346  0.1611  10.539
2601_4595673 26.01 4595.673  2.856 -4.583  8.56 -6.53 -7.88 4F15 4D25  2.100    5.8   1.26  0.034  0.1619  10.561
2601_4596009 26.01 4596.009  6.226 -1.956  8.67 -6.53 -7.86 4P25 4P25  1.600   31.9   6.94  0.190  0.1595  10.404
2601_4601373 26.01 4601.373  2.891 -4.519  8.56 -6.53 -7.87 6S25 4D15  2.600    7.4   1.61  0.043  0.1638  10.672
2601_4610589 26.01 4610.589  5.571 -3.673  8.68 -6.53 -7.89 2F25 4F15  1.200    2.4   0.52  0.015  0.1583  10.293
2601_4614545 26.01 4614.545  7.693 -2.941  8.99 -5.85 -7.55 6D35 6P25  1.214    3.5   0.76  0.021  0.1559  10.128
2601_4615323 26.01 4615.323  7.695 -3.112  9.00 -5.85 -7.57 6D45 4F35  2.111    1.0   0.22  0.006  0.1548  10.055
2601_4619623 26.01 4619.623  7.708 -1.965  9.00 -5.85 -7.55 6D25 6P35  1.786    3.5   0.76  0.022  0.1547  10.039
2601_4620513 26.01 4620.513  2.828 -3.240  8.56 -6.53 -7.88 4F35 4D35  1.333   52.5  11.36  0.305  0.1635  10.608
2601_4625479 26.01 4625.479  7.880 -2.131  9.01 -5.83 -7.56 4D05 4D05  0.000    4.0   0.86  0.024  0.1561  10.117
2601_4626780 26.01 4626.780  5.569 -3.851  8.67 -6.53 -7.89 2F35 4F25  1.286    1.3   0.28  0.010  0.1277   8.274
2601_4628777 26.01 4628.777  7.845 -1.700  8.99 -5.83 -7.55 4D25 4D25  1.371    9.0   1.94  0.054  0.1581  10.240
2601_4629331 26.01 4629.331  2.807 -2.330  8.46 -6.53 -7.89 4F45 4F45  1.333  103.0  22.25  0.545  0.1772  11.475
2601_4631867 26.01 4631.867  7.869 -1.945  9.00 -5.83 -7.55 4D15 4D15  1.200    5.1   1.10  0.031  0.1582  10.239
2601_4640804 26.01 4640.804  7.708 -1.737  9.00 -5.85 -7.56 6D35 6P35  1.651    6.5   1.40  0.042  0.1511   9.761
2601_4648933 26.01 4648.933  2.583 -4.565  8.54 -6.54 -7.90 4P25 6F25  1.457    8.8   1.89  0.049  0.1707  11.008
2601_4663704 26.01 4663.704  2.891 -3.889  8.47 -6.53 -7.88 6S25 4F35  0.286   22.0   4.72  0.124  0.1685  10.832
2601_4666749 26.01 4666.749  2.828 -3.368  8.46 -6.53 -7.89 4F35 4F45  1.500   51.7  11.08  0.298  0.1646  10.574
2601_4720139 26.01 4720.139  3.197 -4.822  8.50 -6.52 -7.87 2P15 4P25  1.800    3.9   0.83  0.025  0.1501   9.533
2601_4727092 26.01 4727.092  5.571 -3.840  8.56 -6.53 -7.89 2F25 4G25  0.714    1.0   0.21  0.006  0.1441   9.139
2601_4731448 26.01 4731.448  2.891 -3.000  8.56 -6.53 -7.88 6S25 4D35  0.714   61.2  12.93  0.347  0.1676  10.619
2601_4760159 26.01 4760.159  5.571 -3.643  8.59 -6.53 -7.90 2F25 4G35  1.143    2.5   0.53  0.012  0.1689  10.637
2601_4804710 26.01 4804.710  7.708 -2.458  9.01 -5.87 -7.56 6F45 6P35  0.944    2.7   0.56  0.015  0.1704  10.632
2601_4824833 26.01 4824.833  8.145 -2.172  9.02 -5.68 -7.52 4F35 4G45  1.056    2.4   0.50  0.013  0.1687  10.482
2601_4825725 26.01 4825.725  2.635 -5.052  8.55 -6.53 -7.90 4H65 6F55  0.615    3.8   0.79  0.020  0.1736  10.785
2601_4833192 26.01 4833.192  2.657 -4.795  8.54 -6.53 -7.89 4H55 6F45  0.455    6.0   1.24  0.034  0.1693  10.501
2601_4905189 26.01 4905.189  6.217 -4.010  8.66 -6.53 -7.86 4F25 2G35  0.714    0.8   0.16  0.005  0.1488   9.094
2601_4923921 26.01 4923.921  2.891 -1.320  8.49 -6.53 -7.88 6S25 6P15  1.700  158.8  32.25  0.698  0.2153  13.109
2601_4953980 26.01 4953.980  5.571 -2.815  8.50 -6.53 -7.89 2F25 2G35  0.929   10.4   2.10  0.058  0.1697  10.269
2601_4993350 26.01 4993.350  2.807 -3.640  8.49 -6.53 -7.89 4F45 6P35  0.667   33.3   6.67  0.182  0.1741  10.453
2601_5000730 26.01 5000.730  2.779 -4.540  8.54 -6.54 -7.89 4P05 6F15  0.667    7.0   1.40  0.035  0.1912  11.462
2601_5018436 26.01 5018.436  2.891 -1.220  8.49 -6.53 -7.89 6S25 6P25  1.943  170.8  34.03  0.713  0.2266  13.537
2601_5120344 26.01 5120.344  2.828 -4.256  8.54 -6.53 -7.89 4F35 6F25  1.143   11.8   2.30  0.063  0.1796  10.515
2601_5124057 26.01 5124.057  5.569 -3.885  8.47 -6.53 -7.89 2F35 2F25  1.500    0.9   0.18  0.007  0.1514   8.858
2601_5127862 26.01 5127.862  5.571 -2.451  8.47 -6.53 -7.89 2F25 2F25  0.857   20.8   4.06  0.111  0.1769  10.342
2601_5132661 26.01 5132.661  2.807 -3.980  8.54 -6.53 -7.89 4F45 6F45  1.384   17.8   3.47  0.093  0.1829  10.683
2601_5136795 26.01 5136.795  2.844 -4.290  8.54 -6.53 -7.89 4F25 6F15  1.000    9.5   1.85  0.050  0.1831  10.686
2601_5146118 26.01 5146.118  2.828 -4.079  8.54 -6.53 -7.89 4F35 6F35  1.317   15.5   3.01  0.083  0.1781  10.375
2601_5160839 26.01 5160.839  5.569 -2.559  8.48 -6.53 -7.89 2F35 2F35  1.143   17.5   3.39  0.094  0.1771  10.288
2601_5169028 26.01 5169.028  2.891 -1.250  8.49 -6.53 -7.89 6S25 6P35  1.357  175.9  34.03  0.713  0.2327  13.496
2601_5234623 26.01 5234.623  3.221 -2.230  8.46 -6.53 -7.88 4G35 4F25  0.929  105.4  20.14  0.498  0.1998  11.443
2601_5254920 26.01 5254.920  3.231 -3.336  8.46 -6.53 -7.88 4G25 4F25  0.800   45.7   8.70  0.235  0.1848  10.543
2601_5275997 26.01 5275.997  3.200 -1.940  8.47 -6.53 -7.88 4G45 4F35  1.056  111.1  21.06  0.510  0.2046  11.626
2601_5278196 26.01 5278.196  8.248 -1.599  9.04 -5.80 -7.55 4G35 4F25  0.929    6.0   1.14  0.033  0.1755   9.968
2601_5284103 26.01 5284.103  2.891 -2.990  8.54 -6.53 -7.89 6S25 6F35  0.643   60.5  11.45  0.306  0.1873  10.626
2601_5325552 26.01 5325.552  3.221 -3.120  8.47 -6.53 -7.88 4G35 4F35  1.111   46.9   8.81  0.236  0.1887  10.623
2601_5362861 26.01 5362.861  3.200 -2.616  8.56 -6.53 -7.88 4G45 4D35  0.722   96.9  18.07  0.424  0.2142  11.974
2601_5425248 26.01 5425.248  3.200 -3.160  8.46 -6.53 -7.89 4G45 4F45  1.253   43.6   8.04  0.217  0.1901  10.505
2601_5427816 26.01 5427.816  6.724 -1.581  8.51 -6.53 -7.89 4G55 4F45  1.136   23.1   4.26  0.120  0.1847  10.201
2601_5439700 26.01 5439.700  6.729 -2.382  8.55 -6.53 -7.89 4G45 4D35  0.722    5.6   1.03  0.032  0.1711   9.430
2601_5440060 26.01 5440.060  6.729 -2.739  8.51 -6.53 -7.89 4G45 4F45  1.253    2.3   0.42  0.013  0.1680   9.258
2601_5505244 26.01 5505.244  7.653 -2.172  8.94 -5.71 -7.42 4D25 4D35  1.500    2.9   0.53  0.013  0.1941  10.570
2601_5520145 26.01 5520.145  5.249 -4.159  8.54 -6.58 -7.76 4D25 6F25  1.343    1.2   0.22  0.005  0.2496  13.555
2601_5525117 26.01 5525.117  3.267 -3.950  8.56 -6.52 -7.88 2H45 4D35  0.000   10.7   1.94  0.052  0.1972  10.700
2601_5529930 26.01 5529.930  6.729 -1.813  8.51 -6.53 -7.89 4G45 4F35  1.056   15.6   2.82  0.080  0.1873  10.154
2601_5534838 26.01 5534.838  3.245 -2.730  8.46 -6.52 -7.88 2H55 4F45  0.545   71.9  12.99  0.335  0.2018  10.930
2601_5567831 26.01 5567.831  6.730 -1.866  8.51 -6.53 -7.89 4G35 4F25  0.929   13.9   2.50  0.071  0.1873  10.085
2601_5587115 26.01 5587.115  6.729 -1.992  8.52 -6.53 -7.89 4G25 4F15  0.700   11.6   2.08  0.058  0.1914  10.270
2601_5591360 26.01 5591.360  3.267 -4.590  8.46 -6.52 -7.88 2H45 4F45  1.121    4.4   0.79  0.021  0.1999  10.718
2601_5607125 26.01 5607.125  2.583 -5.410  8.47 -6.54 -7.91 4P25 6D35  1.571    1.2   0.21  0.005  0.2508  13.409
2601_5627489 26.01 5627.489  3.387 -4.130  8.46 -6.52 -7.88 2F35 4F25  1.286    9.1   1.62  0.043  0.2028  10.804
2601_5643868 26.01 5643.868  7.653 -1.346  8.94 -5.72 -7.43 4D35 4D35  1.429   12.7   2.25  0.062  0.1948  10.347
2601_5707160 26.01 5707.160  7.790 -2.351  8.91 -5.71 -7.42 4D05 4D05  0.000    1.8   0.32  0.007  0.2725  14.314
2601_5716578 26.01 5716.578  7.773 -2.075  8.91 -5.71 -7.42 4D15 4D25  1.500    2.5   0.44  0.015  0.1573   8.249
2601_5725953 26.01 5725.953  3.425 -4.820  8.46 -6.52 -7.88 2F25 4F25  0.943    2.2   0.38  0.010  0.2129  11.147
2601_5747874 26.01 5747.874  5.571 -2.949  8.47 -6.53 -7.89 2F25 2G35  0.929    7.8   1.36  0.038  0.1952  10.181
2601_5748294 26.01 5748.294 10.845 -1.010  8.87 -5.42 -7.50 4G55 6F45  0.909    1.1   0.19  0.006  0.1637   8.537
2601_5768449 26.01 5768.449 10.853 -0.815  8.93 -5.69 -7.56 6G45 6F35  1.056    1.4   0.24  0.006  0.2053  10.670
2601_6017882 26.01 6017.882  7.845 -1.996  8.90 -5.71 -7.42 4D25 4D25  1.371    5.0   0.83  0.022  0.2072  10.322
2601_6045468 26.01 6045.468  6.209 -2.549  8.68 -6.53 -7.87 4F15 4F15  0.400    7.7   1.27  0.034  0.2130  10.563
2601_6066718 26.01 6066.718 10.845 -0.995  8.86 -5.90 -7.51 6F45 6F45  1.434    1.2   0.20  0.006  0.2000   9.883
2601_6067607 26.01 6067.607  7.693 -2.114  8.87 -5.71 -7.44 6D25 6P25  1.771    1.6   0.26  0.007  0.2336  11.542
2601_6084102 26.01 6084.102  3.200 -3.780  8.54 -6.53 -7.89 4G45 6F35  0.778   18.5   3.04  0.084  0.2103  10.362
2601_6088304 26.01 6088.304  7.869 -2.192  8.91 -5.71 -7.42 4D25 4D15  1.500    2.0   0.33  0.009  0.2032  10.006
2601_6113319 26.01 6113.319  3.221 -4.110  8.54 -6.53 -7.89 4G35 6F25  0.571    9.5   1.55  0.041  0.2204  10.808
2601_6120322 26.01 6120.322  6.223 -3.167  8.67 -6.53 -7.87 4F35 4F25  1.500    2.0   0.33  0.009  0.2181  10.683
2601_6124136 26.01 6124.136 11.208 -0.701  8.82 -4.82 -7.62 4F45 4D35  1.167    1.5   0.24  0.007  0.2239  10.960
2601_6132582 26.01 6132.582  8.608 -2.511  8.99 -5.81 -7.53 4S15 4P05  1.833    0.8   0.13  0.004  0.2053  10.036
2601_6141021 26.01 6141.021  3.231 -5.174  8.54 -6.53 -7.90 4G25 6F25  0.943    1.4   0.23  0.005  0.2443  11.926
2601_6147734 26.01 6147.734  3.889 -2.827  8.50 -6.53 -7.87 4D15 4P05  0.833   49.8   8.10  0.216  0.2185  10.655
2601_6149246 26.01 6149.246  3.889 -2.720  8.50 -6.53 -7.87 4D05 4P05  1.333   48.6   7.90  0.212  0.2161  10.535
2601_6150095 26.01 6150.095  3.221 -4.817  8.54 -6.53 -7.89 4G35 6F35  1.190    2.8   0.46  0.012  0.2164  10.549
2601_6183914 26.01 6183.914  7.845 -2.366  8.90 -5.72 -7.43 4D35 4D25  1.500    1.9   0.31  0.007  0.2399  11.630
2601_6199190 26.01 6199.190  5.569 -2.941  8.55 -6.53 -7.90 2F35 4G25  1.857    5.9   0.95  0.026  0.2253  10.895
2601_6222570 26.01 6222.570  7.708 -2.214  8.88 -5.71 -7.44 6D35 6P35  1.651    1.3   0.21  0.007  0.1860   8.961
2601_6229340 26.01 6229.340  2.828 -5.041  8.47 -6.53 -7.91 4F35 6D25  0.714    2.3   0.37  0.009  0.2464  11.858
2601_6238386 26.01 6238.386  3.889 -2.754  8.50 -6.53 -7.87 4D15 4P15  1.467   53.5   8.58  0.229  0.2213  10.635
2601_6248907 26.01 6248.907  5.511 -2.784  8.56 -6.62 -7.77 4D25 4D35  1.500   12.5   2.00  0.055  0.2159  10.358
2601_6307520 26.01 6307.520  2.828 -5.566  8.47 -6.53 -7.91 4F35 6D35  1.413    1.0   0.16  0.005  0.1803   8.570
2601_6317989 26.01 6317.989  5.511 -2.155  8.56 -6.41 -7.77 4D35 4D35  1.429   35.0   5.54  0.150  0.2212  10.496
2601_6338112 26.01 6338.112  4.768 -4.246  8.48 -6.53 -7.90 4G55 6D45  0.636    2.1   0.33  0.011  0.1797   8.500
2601_6369459 26.01 6369.459  2.891 -4.160  8.47 -6.53 -7.90 6S25 6D15  2.100   13.9   2.18  0.057  0.2303  10.840
2601_6383722 26.01 6383.722  5.553 -2.070  8.56 -6.62 -7.77 4D25 4D25  1.371   21.0   3.29  0.091  0.2204  10.350
2601_6385458 26.01 6385.458  5.553 -2.715  8.56 -6.51 -7.77 4D15 4D25  1.500   13.2   2.07  0.057  0.2218  10.413
2601_6386724 26.01 6386.724  6.803 -2.643  8.66 -6.50 -7.81 2F25 2G35  0.929    3.2   0.50  0.013  0.2487  11.674
2601_6416919 26.01 6416.919  3.892 -2.650  8.50 -6.53 -7.87 4D25 4P25  1.486   45.2   7.04  0.189  0.2267  10.591
2601_6446407 26.01 6446.407  6.223 -1.960  8.64 -6.53 -7.87 4F35 4G45  1.056   16.6   2.58  0.073  0.2130   9.906
2601_6482204 26.01 6482.204  6.219 -1.853  8.52 -6.53 -7.87 4F45 4G55  1.136   23.3   3.59  0.101  0.2232  10.323
2601_6506341 26.01 6506.341  5.589 -2.899  8.46 -6.57 -7.77 4D25 4F25  1.200    6.8   1.05  0.028  0.2340  10.782
2601_6621974 26.01 6621.974 11.017  0.055  8.54 -5.90 -7.51 6F45 6D35  1.167    2.6   0.39  0.013  0.1855   8.398
2601_6650980 26.01 6650.980  7.128 -2.450  8.60 -6.52 -7.89 4P15 4D15  1.467    2.2   0.33  0.008  0.2787  12.562
2601_6764060 26.01 6764.060  6.803 -2.842  8.62 -6.50 -7.81 2F25 2F25  0.857    1.8   0.27  0.007  0.2641  11.705
2601_6770905 26.01 6770.905 11.196 -0.357  8.48 -5.67 -7.52 6G35 6F35  1.270    1.2   0.18  0.006  0.1531   6.779
2601_6857853 26.01 6857.853 11.219  0.612  8.43 -5.67 -7.52 6G35 6F25  0.929    6.1   0.89  0.025  0.2327  10.173
2601_6862517 26.01 6862.517 11.196  0.575  8.64 -5.69 -7.56 6G45 6F35  1.056    9.1   1.33  0.039  0.2187   9.554
2601_6882340 26.01 6882.340 11.167  0.125  8.41 -5.53 -7.50 6G55 6F45  1.136    7.6   1.10  0.033  0.2262   9.853
2601_6966970 26.01 6966.970  6.209 -2.904  8.47 -6.53 -7.87 4F15 2F25  1.200    2.7   0.39  0.012  0.2166   9.320
2601_7135034 26.01 7135.034  6.209 -2.602  8.59 -6.53 -7.87 4F15 4G25  0.700    4.1   0.57  0.017  0.2348   9.866
2601_7449329 26.01 7449.329  3.889 -3.090  8.56 -6.53 -7.88 4D15 4D25  1.500   20.1   2.70  0.070  0.2721  10.950
2601_7462410 26.01 7462.410  3.892 -2.871  8.56 -6.53 -7.88 4D25 4D25  1.371   46.5   6.23  0.165  0.2656  10.670
2601_7479693 26.01 7479.693  3.892 -3.680  8.47 -6.53 -7.88 4D25 4F35  1.071   10.3   1.38  0.036  0.2694  10.798
2601_7495627 26.01 7495.627  9.700 -0.004  8.95 -5.71 -7.68 6D35 6P25  1.214   10.3   1.37  0.039  0.2520  10.079
2601_7506543 26.01 7506.543  9.736 -0.425  8.87 -5.71 -7.69 6D25 6P15  1.100    4.6   0.61  0.016  0.2805  11.202
2601_7513176 26.01 7513.176  9.654  0.294  8.98 -5.72 -7.68 6D45 6P35  1.278   18.7   2.49  0.071  0.2470   9.856
2601_7515102 26.01 7515.102  5.823 -2.369  8.50 -6.41 -7.76 4D35 4P25  1.214   12.6   1.68  0.039  0.2995  11.948
2601_7515830 26.01 7515.830  3.904 -3.460  8.56 -6.53 -7.88 4D35 4D25  1.500   16.4   2.18  0.053  0.2846  11.352
2601_7533368 26.01 7533.368  3.904 -3.600  8.47 -6.53 -7.88 4D35 4F35  1.333   18.8   2.50  0.060  0.2898  11.533
2601_7548662 26.01 7548.662 11.303  0.091  8.82 -5.92 -7.51 6D45 6P35  1.278    1.8   0.24  0.007  0.2055   8.161
2601_7711720 26.01 7711.720  3.904 -2.500  8.56 -6.53 -7.88 4D35 4D35  1.429   58.1   7.53  0.186  0.2886  11.219
2601_7731688 26.01 7731.688  9.700 -0.108  8.98 -5.71 -7.68 6D35 6P35  1.651    8.3   1.07  0.029  0.2708  10.500
2601_7755571 26.01 7755.571  9.849 -0.587  8.89 -5.72 -7.42 4D35 4F25  1.929    3.3   0.43  0.012  0.2851  11.021
2601_7782998 26.01 7782.998 11.017  0.067  8.62 -5.18 -7.48 6D45 6D35  1.500    3.8   0.49  0.014  0.2719  10.473
2601_7789279 26.01 7789.279  9.849 -0.641  8.88 -5.72 -7.43 4D35 4P25  1.214    2.0   0.26  0.009  0.2617  10.072
2601_7801250 26.01 7801.250  5.905 -2.872  8.50 -6.51 -7.77 4D15 4P05  0.833    4.9   0.63  0.016  0.2845  10.933


==> anc/obsprofiles.dat <==
% 2600_4058217  1.0039  40
4057.8076  -0.9834
4057.8254  -0.9835
4057.8433  -0.9718
4057.8612  -0.9777
4057.8791  -0.9925
4057.8969  -0.9993
4057.9148  -0.9966
4057.9327  -0.9889
4057.9505  -0.9869
4057.9684  -0.9906
4057.9863  -1.0044
4058.0041  -1.0008
4058.0220   0.9886
4058.0399   0.9955
4058.0578   0.9966
4058.0756   0.9932
4058.0935   0.9921
4058.1114   0.9744
4058.1292   0.9579
4058.1471   0.9606
4058.1650   0.9639
4058.1829   0.9465
4058.2007   0.9470
4058.2186   0.9506
4058.2365   0.9384
4058.2543   0.9423
4058.2722   0.9590
4058.2901   0.9738
4058.3079   0.9950
4058.3258   1.0056
4058.3437   0.9995
4058.3616   1.0158
4058.3794  -1.0178
4058.3973  -0.9957
4058.4152  -0.9886
4058.4330  -0.9821
4058.4509  -0.9757
4058.4688  -0.9867
4058.4867  -0.9910
4058.5045  -0.9773
% 2600_4062441  1.0225  35
4062.0965  -1.0272
4062.1144  -1.0317
4062.1323  -1.0240
4062.1501  -1.0216
4062.1680  -1.0244
4062.1859  -1.0228
4062.2038  -1.0138
4062.2216  -1.0101
4062.2395  -1.0178
4062.2574  -1.0280
4062.2752   1.0238
4062.2931   1.0116
4062.3110   1.0098
4062.3289   1.0006
4062.3467   0.9838
4062.3646   0.9702
4062.3825   0.9652
4062.4003   0.9387
4062.4182   0.9083
4062.4361   0.9087
4062.4539   0.9240
4062.4718   0.9330
4062.4897   0.9495
4062.5076   0.9732
4062.5254   0.9846
4062.5433   0.9926
4062.5612   1.0010
4062.5790  -1.0078
4062.5969  -1.0055
4062.6148  -1.0041
4062.6327  -1.0072
4062.6505  -1.0228
4062.6684  -1.0275
4062.6863  -1.0142
4062.7041  -1.0074
% 2600_4063594  1.0021  38
4063.4011  -0.9806
4063.4189  -0.9726
4063.4368  -0.9410
4063.4547  -0.8982
4063.4725  -0.9004
4063.4904   0.9272
4063.5083   0.7704
4063.5262   0.5889
4063.5440   0.5059
4063.5619   0.4306
4063.5798   0.3932
4063.5976   0.4031
4063.6155   0.4612
4063.6334   0.5513
4063.6513   0.6490
4063.6691   0.7438
4063.6870   0.8337
4063.7049   0.9075
4063.7227   0.9524
4063.7406   0.9803
4063.7585   0.9936
4063.7763   0.9951
4063.7942   1.0015
4063.8121   1.0084
4063.8300  -1.0054
4063.8478  -1.0022
4063.8657  -1.0064
4063.8836  -1.0038
4063.9014  -1.0026
4063.9193  -1.0011
4063.9372  -1.0002
4063.9551  -1.0035
4063.9729  -0.9962
4063.9908  -0.9909
4064.0087  -0.9928
4064.0265  -0.9955
4064.0444  -0.9969
4064.0623  -0.9936
% 2600_4067978  1.0021  43
4067.6007  -0.9958
4067.6185  -0.9972
4067.6364  -0.9958
4067.6543  -1.0004
4067.6722  -1.0025
4067.6900  -0.9989
4067.7079  -0.9969
4067.7258  -0.9935
4067.7436  -0.9924
4067.7615  -0.9927
4067.7794  -0.9927
4067.7972   0.9934
4067.8151   0.9986
4067.8330   0.9928
4067.8509   0.9795
4067.8687   0.9667
4067.8866   0.9483
4067.9045   0.9262
4067.9223   0.9004
4067.9402   0.8756
4067.9581   0.8643
4067.9760   0.8646
4067.9938   0.8697
4068.0117   0.8844
4068.0296   0.9095
4068.0474   0.9376
4068.0653   0.9639
4068.0832   0.9851
4068.1010   0.9929
4068.1189   1.0001
4068.1368   1.0051
4068.1547   1.0031
4068.1725  -1.0025
4068.1904  -1.0020
4068.2083  -0.9999
4068.2261  -1.0023
4068.2440  -1.0012
4068.2619  -1.0014
4068.2798  -0.9994
4068.2976  -0.9960
4068.3155  -0.9957
4068.3334  -0.9923
4068.3512  -0.9858
% 2600_4071738  0.9682  46
4071.3357  -1.0019
4071.3536  -0.9854
4071.3714  -0.9787
4071.3893  -0.9811
4071.4072  -0.9860
4071.4250  -0.9832
4071.4429  -0.9766
4071.4608  -0.9741
4071.4787  -0.9719
4071.4965  -0.9699
4071.5144  -0.9676
4071.5323   0.9624
4071.5501   0.9525
4071.5680   0.9404
4071.5859   0.9185
4071.6037   0.8841
4071.6216   0.8347
4071.6395   0.7698
4071.6574   0.6910
4071.6752   0.6033
4071.6931   0.5211
4071.7110   0.4597
4071.7288   0.4324
4071.7467   0.4502
4071.7646   0.5058
4071.7825   0.5853
4071.8003   0.6782
4071.8182   0.7667
4071.8361   0.8350
4071.8539   0.8877
4071.8718   0.9222
4071.8897   0.9416
4071.9075   0.9548
4071.9254   0.9554
4071.9433   0.9521
4071.9612  -0.9463
4071.9790  -0.9442
4071.9969  -0.9497
4072.0148  -0.9506
4072.0326  -0.9469
4072.0505  -0.9474
4072.0684  -0.9493
4072.0863  -0.9465
4072.1041  -0.9460
4072.1220  -0.9462
4072.1399  -0.9459
% 2600_4073762  0.9523  39
4073.4086  -0.9409
4073.4265  -0.9388
4073.4444  -0.9361
4073.4622  -0.9353
4073.4801  -0.9362
4073.4980  -0.9373
4073.5159  -0.9384
4073.5337  -0.9414
4073.5516  -0.9465
4073.5695  -0.9486
4073.5873   0.9472
4073.6052   0.9488
4073.6231   0.9471
4073.6409   0.9395
4073.6588   0.9307
4073.6767   0.9226
4073.6946   0.9114
4073.7124   0.8969
4073.7303   0.8891
4073.7482   0.8849
4073.7660   0.8836
4073.7839   0.8881
4073.8018   0.8976
4073.8197   0.9129
4073.8375   0.9285
4073.8554   0.9397
4073.8733   0.9450
4073.8911   0.9489
4073.9090   0.9532
4073.9269  -0.9531
4073.9447  -0.9521
4073.9626  -0.9537
4073.9805  -0.9543
4073.9984  -0.9536
4074.0162  -0.9524
4074.0341  -0.9523
4074.0520  -0.9552
4074.0698  -0.9571
4074.0877  -0.9537
% 2600_4079838  1.0010  35
4079.4847  -0.9919
4079.5026  -0.9940
4079.5204  -0.9990
4079.5383  -1.0001
4079.5562  -0.9991
4079.5740  -1.0009
4079.5919  -1.0037
4079.6098  -1.0023
4079.6277  -1.0020
4079.6455  -1.0010
4079.6634   0.9995
4079.6813   1.0000
4079.6991   0.9987
4079.7170   0.9961
4079.7349   0.9911
4079.7528   0.9881
4079.7706   0.9834
4079.7885   0.9788
4079.8064   0.9768
4079.8242   0.9741
4079.8421   0.9727
4079.8600   0.9731
4079.8778   0.9763
4079.8957   0.9825
4079.9136   0.9930
4079.9315   0.9997
4079.9493   0.9981
4079.9672  -0.9963
4079.9851  -0.9995
4080.0029  -1.0006
4080.0208  -1.0009
4080.0387  -0.9980
4080.0566  -0.9966
4080.0744  -0.9975
4080.0923  -0.9949
% 2600_4080209  0.9996  36
4079.8599  -0.9731
4079.8778  -0.9763
4079.8956  -0.9825
4079.9135  -0.9930
4079.9314  -0.9997
4079.9492  -0.9981
4079.9671  -0.9963
4079.9850  -0.9995
4080.0029  -1.0006
4080.0207  -1.0009
4080.0386   0.9980
4080.0565   0.9966
4080.0743   0.9975
4080.0922   0.9949
4080.1101   0.9908
4080.1280   0.9855
4080.1458   0.9810
4080.1637   0.9762
4080.1816   0.9729
4080.1994   0.9704
4080.2173   0.9698
4080.2352   0.9721
4080.2530   0.9763
4080.2709   0.9821
4080.2888   0.9904
4080.3067   0.9985
4080.3245   1.0004
4080.3424   1.0000
4080.3603  -1.0003
4080.3781  -0.9988
4080.3960  -0.9976
4080.4139  -0.9969
4080.4318  -0.9962
4080.4496  -0.9982
4080.4675  -0.9981
4080.4854  -0.9975
% 2600_4084492  0.9983  41
4084.1131  -0.9991
4084.1310  -1.0009
4084.1489  -0.9995
4084.1667  -0.9975
4084.1846  -0.9989
4084.2025  -1.0003
4084.2204  -1.0043
4084.2382  -1.0016
4084.2561  -0.9978
4084.2740  -0.9983
4084.2918  -0.9981
4084.3097   0.9972
4084.3276   0.9958
4084.3454   0.9979
4084.3633   0.9939
4084.3812   0.9832
4084.3991   0.9719
4084.4169   0.9557
4084.4348   0.9383
4084.4527   0.9221
4084.4705   0.9108
4084.4884   0.9121
4084.5063   0.9151
4084.5242   0.9221
4084.5420   0.9346
4084.5599   0.9552
4084.5778   0.9723
4084.5956   0.9835
4084.6135   0.9910
4084.6314   0.9938
4084.6492   0.9949
4084.6671  -0.9981
4084.6850  -1.0080
4084.7029  -1.0282
4084.7207  -1.0221
4084.7386  -1.0021
4084.7565  -0.9969
4084.7743  -0.9968
4084.7922  -0.9947
4084.8101  -0.9962
4084.8280  -0.9996
% 2600_4085303  0.9938  35
4084.9888  -0.9670
4085.0067  -0.9608
4085.0245  -0.9630
4085.0424  -0.9675
4085.0603  -0.9742
4085.0781  -0.9835
4085.0960  -0.9913
4085.1139  -0.9949
4085.1317  -0.9967
4085.1496   0.9951
4085.1675   0.9922
4085.1854   0.9901
4085.2032   0.9780
4085.2211   0.9627
4085.2390   0.9503
4085.2568   0.9384
4085.2747   0.9299
4085.2926   0.9249
4085.3105   0.9242
4085.3283   0.9312
4085.3462   0.9384
4085.3641   0.9481
4085.3819   0.9640
4085.3998   0.9773
4085.4177   0.9866
4085.4355   0.9908
4085.4534  -0.9905
4085.4713  -0.9912
4085.4892  -0.9918
4085.5070  -0.9924
4085.5249  -0.9926
4085.5428  -0.9926
4085.5606  -0.9915
4085.5785  -0.9883
4085.5964  -0.9880
% 2600_4112958  0.9698  33
4112.6302  -0.9620
4112.6482  -0.9640
4112.6662  -0.9634
4112.6842  -0.9655
4112.7022  -0.9688
4112.7202  -0.9692
4112.7382  -0.9672
4112.7562  -0.9686
4112.7742  -0.9719
4112.7922   0.9715
4112.8102   0.9688
4112.8282   0.9658
4112.8462   0.9631
4112.8641   0.9576
4112.8821   0.9497
4112.9001   0.9428
4112.9181   0.9370
4112.9361   0.9346
4112.9541   0.9333
4112.9721   0.9341
4112.9901   0.9390
4113.0081   0.9471
4113.0261   0.9542
4113.0441   0.9596
4113.0621   0.9642
4113.0801   0.9677
4113.0981  -0.9686
4113.1161  -0.9634
4113.1341  -0.9553
4113.1521  -0.9437
4113.1701  -0.9339
4113.1881  -0.9294
4113.2061  -0.9257
% 2600_4114445  0.9903  35
4114.1421  -0.9861
4114.1601  -0.9849
4114.1781  -0.9864
4114.1961  -0.9893
4114.2141  -0.9885
4114.2321  -0.9878
4114.2501  -0.9876
4114.2681  -0.9863
4114.2860   0.9867
4114.3040   0.9883
4114.3220   0.9871
4114.3400   0.9823
4114.3580   0.9763
4114.3760   0.9699
4114.3940   0.9628
4114.4120   0.9595
4114.4300   0.9601
4114.4480   0.9607
4114.4660   0.9605
4114.4840   0.9631
4114.5020   0.9689
4114.5200   0.9760
4114.5380   0.9837
4114.5560   0.9884
4114.5740   0.9914
4114.5920   0.9922
4114.6100  -0.9895
4114.6280  -0.9910
4114.6460  -0.9947
4114.6640  -0.9925
4114.6820  -0.9913
4114.7000  -0.9929
4114.7180  -0.9921
4114.7360  -0.9916
4114.7540  -0.9934
% 2600_4118544  0.9912  44
4118.1018  -1.0006
4118.1198  -1.0000
4118.1378  -0.9982
4118.1558  -0.9975
4118.1738  -0.9990
4118.1918  -0.9997
4118.2098  -0.9993
4118.2278  -1.0000
4118.2458  -0.9999
4118.2638  -0.9978
4118.2818  -0.9968
4118.2998  -0.9949
4118.3178   0.9954
4118.3358   0.9942
4118.3538   0.9921
4118.3718   0.9941
4118.3898   0.9911
4118.4078   0.9789
4118.4258   0.9617
4118.4438   0.9360
4118.4618   0.8937
4118.4798   0.8420
4118.4978   0.7955
4118.5158   0.7611
4118.5338   0.7419
4118.5518   0.7415
4118.5698   0.7629
4118.5878   0.8007
4118.6058   0.8513
4118.6238   0.9058
4118.6418   0.9483
4118.6598   0.9745
4118.6778   0.9882
4118.6958   0.9916
4118.7138   0.9890
4118.7318  -0.9882
4118.7498  -0.9876
4118.7678  -0.9838
4118.7858  -0.9788
4118.8038  -0.9782
4118.8218  -0.9806
4118.8398  -0.9840
4118.8578  -0.9856
4118.8758  -0.9857
% 2600_4120206  1.0037  32
4119.9738  -0.9964
4119.9918  -0.9960
4120.0098  -0.9938
4120.0278  -0.9923
4120.0458  -0.9922
4120.0638  -0.9927
4120.0818   0.9944
4120.0998   0.9931
4120.1178   0.9893
4120.1357   0.9836
4120.1537   0.9787
4120.1717   0.9743
4120.1897   0.9710
4120.2077   0.9729
4120.2257   0.9751
4120.2437   0.9752
4120.2617   0.9821
4120.2797   0.9915
4120.2977   0.9967
4120.3157   0.9997
4120.3337   1.0033
4120.3517   1.0059
4120.3697   1.0064
4120.3877  -1.0052
4120.4057  -1.0054
4120.4237  -1.0062
4120.4417  -1.0055
4120.4597  -1.0042
4120.4777  -1.0034
4120.4957  -1.0040
4120.5137  -1.0044
4120.5317  -1.0030
% 2600_4121802  1.0029  40
4121.4137  -0.9928
4121.4317  -0.9980
4121.4497  -1.0019
4121.4677  -1.0023
4121.4857  -1.0021
4121.5037  -1.0010
4121.5217  -1.0004
4121.5397  -1.0032
4121.5577  -1.0014
4121.5757  -1.0003
4121.5937  -1.0018
4121.6117   1.0018
4121.6297   1.0019
4121.6477   1.0029
4121.6657   1.0028
4121.6837   0.9983
4121.7017   0.9935
4121.7197   0.9869
4121.7377   0.9815
4121.7557   0.9776
4121.7737   0.9727
4121.7917   0.9696
4121.8097   0.9690
4121.8277   0.9723
4121.8457   0.9774
4121.8637   0.9824
4121.8817   0.9887
4121.8997   0.9953
4121.9177   0.9986
4121.9357   0.9991
4121.9537   0.9990
4121.9717  -0.9990
4121.9897  -1.0009
4122.0077  -1.0009
4122.0257  -1.0013
4122.0437  -1.0006
4122.0617  -1.0011
4122.0797  -1.0045
4122.0976  -1.0028
4122.1156  -1.0011
% 2600_4125620  0.9877  42
4125.2295  -0.9899
4125.2475  -0.9908
4125.2655  -0.9898
4125.2835  -0.9905
4125.3015  -0.9924
4125.3195  -0.9897
4125.3375  -0.9889
4125.3555  -0.9900
4125.3735  -0.9898
4125.3915  -0.9921
4125.4095  -0.9925
4125.4275   0.9907
4125.4455   0.9892
4125.4635   0.9888
4125.4815   0.9895
4125.4995   0.9877
4125.5175   0.9827
4125.5355   0.9770
4125.5534   0.9711
4125.5714   0.9651
4125.5894   0.9621
4125.6074   0.9604
4125.6254   0.9590
4125.6434   0.9623
4125.6614   0.9665
4125.6794   0.9702
4125.6974   0.9775
4125.7154   0.9823
4125.7334   0.9850
4125.7514   0.9871
4125.7694   0.9869
4125.7874   0.9862
4125.8054  -0.9872
4125.8234  -0.9865
4125.8414  -0.9844
4125.8594  -0.9858
4125.8774  -0.9858
4125.8954  -0.9855
4125.9134  -0.9847
4125.9314  -0.9851
4125.9494  -0.9874
4125.9674  -0.9878
% 2600_4126183  0.9877  40
4125.8054  -0.9872
4125.8234  -0.9865
4125.8414  -0.9844
4125.8594  -0.9858
4125.8774  -0.9858
4125.8954  -0.9855
4125.9134  -0.9847
4125.9314  -0.9851
4125.9494  -0.9874
4125.9674  -0.9878
4125.9854  -0.9904
4126.0034   0.9923
4126.0214   0.9898
4126.0394   0.9875
4126.0574   0.9872
4126.0754   0.9841
4126.0934   0.9769
4126.1114   0.9692
4126.1294   0.9606
4126.1474   0.9520
4126.1654   0.9468
4126.1834   0.9465
4126.2014   0.9466
4126.2194   0.9494
4126.2374   0.9558
4126.2554   0.9631
4126.2734   0.9726
4126.2914   0.9771
4126.3094   0.9797
4126.3274   0.9839
4126.3454   0.9862
4126.3634  -0.9886
4126.3814  -0.9898
4126.3994  -0.9918
4126.4174  -0.9900
4126.4354  -0.9886
4126.4534  -0.9880
4126.4714  -0.9862
4126.4894  -0.9851
4126.5074  -0.9861
% 2600_4132058  0.9968  47
4131.5528  -1.0044
4131.5709  -1.0055
4131.5890  -1.0055
4131.6071  -1.0077
4131.6253  -1.0079
4131.6434  -1.0067
4131.6615  -1.0064
4131.6797  -1.0038
4131.6978  -1.0018
4131.7159  -1.0005
4131.7341  -1.0004
4131.7522  -1.0006
4131.7703  -1.0016
4131.7885  -1.0024
4131.8066   1.0015
4131.8247   1.0016
4131.8428   0.9979
4131.8610   0.9936
4131.8791   0.9912
4131.8972   0.9836
4131.9154   0.9634
4131.9335   0.9371
4131.9516   0.8994
4131.9698   0.8470
4131.9879   0.7852
4132.0060   0.7233
4132.0242   0.6717
4132.0423   0.6432
4132.0604   0.6419
4132.0785   0.6653
4132.0967   0.7116
4132.1148   0.7772
4132.1329   0.8499
4132.1511   0.9133
4132.1692   0.9538
4132.1873   0.9750
4132.2055   0.9874
4132.2236  -0.9923
4132.2417  -0.9917
4132.2599  -0.9866
4132.2780  -0.9837
4132.2961  -0.9810
4132.3143  -0.9736
4132.3324  -0.9616
4132.3505  -0.9474
4132.3686  -0.9371
4132.3868  -0.9295
% 2600_4132899  1.0021  39
4132.5681  -0.9825
4132.5862  -0.9848
4132.6044  -0.9854
4132.6225  -0.9880
4132.6406  -0.9928
4132.6588  -0.9955
4132.6769  -0.9976
4132.6950  -0.9994
4132.7131  -0.9984
4132.7313   0.9962
4132.7494   0.9960
4132.7675   0.9927
4132.7857   0.9863
4132.8038   0.9770
4132.8219   0.9614
4132.8401   0.9456
4132.8582   0.9326
4132.8763   0.9246
4132.8945   0.9233
4132.9126   0.9251
4132.9307   0.9300
4132.9488   0.9444
4132.9670   0.9634
4132.9851   0.9770
4133.0032   0.9875
4133.0214   0.9985
4133.0395   1.0050
4133.0576   1.0034
4133.0758   1.0023
4133.0939  -1.0039
4133.1120  -1.0046
4133.1302  -1.0024
4133.1483  -1.0018
4133.1664  -1.0027
4133.1845  -1.0004
4133.2027  -0.9991
4133.2208  -1.0005
4133.2389  -1.0012
4133.2571  -1.0018
% 2600_4134677  0.9986  40
4134.3449  -0.9941
4134.3631  -0.9908
4134.3812  -0.9915
4134.3993  -0.9888
4134.4174  -0.9858
4134.4356  -0.9882
4134.4537  -0.9913
4134.4718  -0.9924
4134.4900  -0.9944
4134.5081   0.9944
4134.5262   0.9919
4134.5444   0.9879
4134.5625   0.9760
4134.5806   0.9561
4134.5988   0.9280
4134.6169   0.8940
4134.6350   0.8657
4134.6531   0.8498
4134.6713   0.8426
4134.6894   0.8445
4134.7075   0.8582
4134.7257   0.8835
4134.7438   0.9177
4134.7619   0.9512
4134.7801   0.9767
4134.7982   0.9916
4134.8163   0.9988
4134.8345   1.0029
4134.8526   1.0026
4134.8707  -1.0066
4134.8889  -1.0058
4134.9070  -1.0010
4134.9251  -0.9994
4134.9432  -1.0005
4134.9614  -1.0004
4134.9795  -0.9995
4134.9976  -0.9984
4135.0158  -0.9969
4135.0339  -0.9965
4135.0520  -0.9964
% 2600_4143414  1.0011  50
4142.9390  -0.9974
4142.9571  -0.9966
4142.9752  -0.9991
4142.9934  -1.0011
4143.0115  -1.0001
4143.0296  -0.9981
4143.0477  -0.9976
4143.0659  -0.9990
4143.0840  -0.9996
4143.1021  -0.9999
4143.1203  -1.0014
4143.1384  -1.0027
4143.1565  -1.0017
4143.1747   1.0020
4143.1928   1.0029
4143.2109   1.0011
4143.2291   0.9976
4143.2472   0.9939
4143.2653   0.9903
4143.2834   0.9812
4143.3016   0.9606
4143.3197   0.9302
4143.3378   0.8904
4143.3560   0.8464
4143.3741   0.8065
4143.3922   0.7785
4143.4104   0.7670
4143.4285   0.7703
4143.4466   0.7913
4143.4648   0.8279
4143.4829   0.8735
4143.5010   0.9190
4143.5191   0.9548
4143.5373   0.9795
4143.5554   0.9926
4143.5735   0.9981
4143.5917   1.0011
4143.6098   1.0021
4143.6279  -1.0021
4143.6461  -1.0019
4143.6642  -1.0013
4143.6823  -0.9976
4143.7005  -0.9883
4143.7186  -0.9727
4143.7367  -0.9486
4143.7548  -0.9111
4143.7730  -0.8583
4143.7911  -0.7922
4143.8092  -0.7189
4143.8274  -0.6523
% 2600_4143868  1.0002  51
4143.4285  -0.7703
4143.4466  -0.7913
4143.4647  -0.8279
4143.4829  -0.8735
4143.5010  -0.9190
4143.5191  -0.9548
4143.5373  -0.9795
4143.5554  -0.9926
4143.5735  -0.9981
4143.5917  -1.0011
4143.6098  -1.0021
4143.6279  -1.0021
4143.6460   1.0019
4143.6642   1.0013
4143.6823   0.9976
4143.7004   0.9883
4143.7186   0.9727
4143.7367   0.9486
4143.7548   0.9111
4143.7730   0.8583
4143.7911   0.7922
4143.8092   0.7189
4143.8274   0.6523
4143.8455   0.6064
4143.8636   0.5893
4143.8817   0.6034
4143.8999   0.6492
4143.9180   0.7181
4143.9361   0.7963
4143.9543   0.8685
4143.9724   0.9246
4143.9905   0.9632
4144.0087   0.9832
4144.0268   0.9909
4144.0449   0.9946
4144.0631   0.9964
4144.0812   0.9975
4144.0993   0.9986
4144.1174  -0.9999
4144.1356  -1.0005
4144.1537  -1.0002
4144.1718  -1.0025
4144.1900  -1.0038
4144.2081  -1.0012
4144.2262  -1.0002
4144.2444  -1.0009
4144.2625  -1.0018
4144.2806  -1.0025
4144.2988  -1.0026
4144.3169  -1.0012
4144.3350  -0.9999
% 2600_4153899  0.9911  47
4153.3823  -0.9933
4153.4005  -0.9922
4153.4186  -0.9919
4153.4367  -0.9919
4153.4548  -0.9911
4153.4730  -0.9910
4153.4911  -0.9935
4153.5092  -0.9946
4153.5274  -0.9935
4153.5455  -0.9931
4153.5636  -0.9931
4153.5818  -0.9933
4153.5999  -0.9939
4153.6180  -0.9934
4153.6362   0.9933
4153.6543   0.9925
4153.6724   0.9915
4153.6905   0.9921
4153.7087   0.9909
4153.7268   0.9892
4153.7449   0.9854
4153.7631   0.9771
4153.7812   0.9663
4153.7993   0.9488
4153.8175   0.9252
4153.8356   0.8993
4153.8537   0.8734
4153.8719   0.8547
4153.8900   0.8475
4153.9081   0.8492
4153.9263   0.8598
4153.9444   0.8807
4153.9625   0.9088
4153.9806   0.9381
4153.9988   0.9612
4154.0169   0.9739
4154.0350   0.9782
4154.0532   0.9787
4154.0713  -0.9784
4154.0894  -0.9787
4154.1076  -0.9793
4154.1257  -0.9787
4154.1438  -0.9800
4154.1620  -0.9856
4154.1801  -0.9884
4154.1982  -0.9898
4154.2163  -0.9923
% 2600_4154498  0.9894  43
4154.0169  -0.9739
4154.0350  -0.9782
4154.0532  -0.9787
4154.0713  -0.9784
4154.0894  -0.9787
4154.1076  -0.9793
4154.1257  -0.9787
4154.1438  -0.9800
4154.1619  -0.9856
4154.1801  -0.9884
4154.1982  -0.9898
4154.2163  -0.9923
4154.2345  -0.9936
4154.2526   0.9927
4154.2707   0.9911
4154.2889   0.9919
4154.3070   0.9910
4154.3251   0.9891
4154.3433   0.9859
4154.3614   0.9803
4154.3795   0.9738
4154.3977   0.9600
4154.4158   0.9383
4154.4339   0.9131
4154.4520   0.8906
4154.4702   0.8753
4154.4883   0.8678
4154.5064   0.8678
4154.5246   0.8772
4154.5427   0.8953
4154.5608   0.9170
4154.5790   0.9402
4154.5971   0.9615
4154.6152   0.9738
4154.6334   0.9798
4154.6515  -0.9809
4154.6696  -0.9751
4154.6877  -0.9614
4154.7059  -0.9463
4154.7240  -0.9300
4154.7421  -0.9051
4154.7603  -0.8783
4154.7784  -0.8633
% 2600_4154805  0.9903  42
4154.4883  -0.8678
4154.5064  -0.8678
4154.5246  -0.8772
4154.5427  -0.8953
4154.5608  -0.9170
4154.5790  -0.9402
4154.5971  -0.9615
4154.6152  -0.9738
4154.6334  -0.9798
4154.6515   0.9809
4154.6696   0.9751
4154.6878   0.9614
4154.7059   0.9463
4154.7240   0.9300
4154.7422   0.9051
4154.7603   0.8783
4154.7784   0.8633
4154.7965   0.8571
4154.8147   0.8598
4154.8328   0.8705
4154.8509   0.8871
4154.8691   0.9125
4154.8872   0.9406
4154.9053   0.9624
4154.9235   0.9764
4154.9416   0.9854
4154.9597   0.9901
4154.9779   0.9895
4154.9960   0.9898
4155.0141   0.9924
4155.0322  -0.9926
4155.0504  -0.9926
4155.0685  -0.9927
4155.0866  -0.9920
4155.1048  -0.9894
4155.1229  -0.9889
4155.1410  -0.9891
4155.1592  -0.9875
4155.1773  -0.9892
4155.1954  -0.9899
4155.2136  -0.9904
4155.2317  -0.9878
% 2600_4156799  0.9844  43
4156.4465  -0.9803
4156.4646  -0.9809
4156.4828  -0.9826
4156.5009  -0.9823
4156.5190  -0.9828
4156.5372  -0.9835
4156.5553  -0.9844
4156.5734  -0.9819
4156.5916  -0.9780
4156.6097  -0.9771
4156.6278   0.9762
4156.6460   0.9735
4156.6641   0.9694
4156.6822   0.9622
4156.7003   0.9465
4156.7185   0.9243
4156.7366   0.9020
4156.7547   0.8835
4156.7729   0.8717
4156.7910   0.8660
4156.8091   0.8660
4156.8273   0.8770
4156.8454   0.8946
4156.8635   0.9177
4156.8817   0.9442
4156.8998   0.9650
4156.9179   0.9763
4156.9360   0.9827
4156.9542   0.9848
4156.9723   0.9844
4156.9904   0.9856
4157.0086  -0.9859
4157.0267  -0.9852
4157.0448  -0.9855
4157.0630  -0.9838
4157.0811  -0.9833
4157.0992  -0.9865
4157.1174  -0.9884
4157.1355  -0.9859
4157.1536  -0.9830
4157.1717  -0.9834
4157.1899  -0.9843
4157.2080  -0.9834
% 2600_4158792  0.9809  39
4158.4046  -0.9753
4158.4227  -0.9760
4158.4408  -0.9788
4158.4589  -0.9803
4158.4771  -0.9795
4158.4952  -0.9795
4158.5133  -0.9807
4158.5315  -0.9816
4158.5496  -0.9802
4158.5677  -0.9785
4158.5859  -0.9798
4158.6040   0.9803
4158.6221   0.9800
4158.6403   0.9793
4158.6584   0.9772
4158.6765   0.9714
4158.6947   0.9618
4158.7128   0.9520
4158.7309   0.9404
4158.7490   0.9295
4158.7672   0.9237
4158.7853   0.9209
4158.8034   0.9234
4158.8216   0.9277
4158.8397   0.9416
4158.8578   0.9631
4158.8760   0.9686
4158.8941   0.9696
4158.9122   0.9779
4158.9304   0.9819
4158.9485  -0.9789
4158.9666  -0.9768
4158.9847  -0.9757
4159.0029  -0.9735
4159.0210  -0.9731
4159.0391  -0.9703
4159.0573  -0.9656
4159.0754  -0.9612
4159.0935  -0.9544
% 2600_4168942  1.0023  30
4168.7078  -0.9921
4168.7261  -0.9953
4168.7443  -0.9982
4168.7626  -0.9988
4168.7809  -0.9982
4168.7991  -0.9993
4168.8174  -0.9992
4168.8356   1.0006
4168.8539   1.0001
4168.8722   0.9960
4168.8904   0.9932
4168.9087   0.9937
4168.9270   0.9929
4168.9452   0.9920
4168.9635   0.9941
4168.9818   0.9938
4169.0000   0.9946
4169.0183   0.9963
4169.0366   0.9972
4169.0548   1.0005
4169.0731   1.0031
4169.0914  -1.0015
4169.1096  -1.0015
4169.1279  -1.0019
4169.1461  -1.0024
4169.1644  -1.0028
4169.1827  -1.0016
4169.2009  -1.0012
4169.2192  -0.9995
4169.2375  -1.0005
% 2600_4174912  0.9971  42
4174.5343  -0.9944
4174.5525  -0.9937
4174.5708  -0.9945
4174.5891  -0.9984
4174.6073  -0.9998
4174.6256  -0.9998
4174.6438  -1.0002
4174.6621  -0.9992
4174.6804  -0.9989
4174.6986  -0.9982
4174.7169  -0.9968
4174.7352   0.9964
4174.7534   0.9964
4174.7717   0.9960
4174.7900   0.9947
4174.8082   0.9925
4174.8265   0.9901
4174.8448   0.9873
4174.8630   0.9841
4174.8813   0.9833
4174.8996   0.9839
4174.9178   0.9836
4174.9361   0.9834
4174.9543   0.9842
4174.9726   0.9862
4174.9909   0.9903
4175.0091   0.9927
4175.0274   0.9940
4175.0457   0.9974
4175.0639   0.9970
4175.0822   0.9954
4175.1005   0.9969
4175.1187  -0.9969
4175.1370  -0.9959
4175.1553  -0.9961
4175.1735  -0.9957
4175.1918  -0.9957
4175.2101  -0.9953
4175.2283  -0.9939
4175.2466  -0.9939
4175.2648  -0.9946
4175.2831  -0.9935
% 2600_4175636  0.9934  39
4175.1917  -0.9957
4175.2100  -0.9953
4175.2283  -0.9939
4175.2465  -0.9939
4175.2648  -0.9946
4175.2831  -0.9935
4175.3013  -0.9928
4175.3196  -0.9941
4175.3379  -0.9966
4175.3561  -0.9977
4175.3744  -0.9953
4175.3926  -0.9944
4175.4109  -0.9958
4175.4292   0.9959
4175.4474   0.9953
4175.4657   0.9944
4175.4840   0.9903
4175.5022   0.9821
4175.5205   0.9717
4175.5388   0.9577
4175.5570   0.9380
4175.5753   0.9159
4175.5936   0.8998
4175.6118   0.8864
4175.6301   0.8778
4175.6484   0.8803
4175.6666   0.8910
4175.6849   0.9101
4175.7031   0.9332
4175.7214   0.9543
4175.7397   0.9699
4175.7579   0.9753
4175.7762  -0.9746
4175.7945  -0.9747
4175.8127  -0.9741
4175.8310  -0.9740
4175.8493  -0.9760
4175.8675  -0.9788
4175.8858  -0.9834
% 2600_4176565  0.9965  46
4176.1050  -0.9979
4176.1232  -0.9963
4176.1415  -0.9981
4176.1598  -1.0001
4176.1780  -0.9992
4176.1963  -0.9976
4176.2146  -0.9987
4176.2328  -0.9991
4176.2511  -0.9972
4176.2694  -0.9971
4176.2876  -0.9979
4176.3059  -0.9983
4176.3242  -0.9997
4176.3424   0.9991
4176.3607   0.9968
4176.3789   0.9959
4176.3972   0.9952
4176.4155   0.9934
4176.4337   0.9903
4176.4520   0.9825
4176.4703   0.9702
4176.4885   0.9546
4176.5068   0.9368
4176.5251   0.9191
4176.5433   0.9076
4176.5616   0.9043
4176.5799   0.9060
4176.5981   0.9130
4176.6164   0.9250
4176.6347   0.9407
4176.6529   0.9576
4176.6712   0.9722
4176.6894   0.9831
4176.7077   0.9898
4176.7260   0.9914
4176.7442   0.9925
4176.7625  -0.9947
4176.7808  -0.9969
4176.7990  -0.9977
4176.8173  -0.9971
4176.8356  -0.9982
4176.8538  -0.9990
4176.8721  -0.9981
4176.8904  -0.9968
4176.9086  -0.9957
4176.9269  -0.9967
% 2600_4181754  0.9968  40
4181.3287  -1.0065
4181.3470  -1.0068
4181.3653  -1.0072
4181.3835  -1.0063
4181.4018  -1.0055
4181.4201  -1.0070
4181.4383  -1.0072
4181.4566  -1.0060
4181.4749  -1.0036
4181.4931  -1.0016
4181.5114  -1.0007
4181.5297  -0.9994
4181.5479   0.9978
4181.5662   0.9956
4181.5844   0.9912
4181.6027   0.9838
4181.6210   0.9742
4181.6392   0.9591
4181.6575   0.9311
4181.6758   0.8892
4181.6940   0.8431
4181.7123   0.8034
4181.7306   0.7753
4181.7488   0.7631
4181.7671   0.7681
4181.7854   0.7892
4181.8036   0.8272
4181.8219   0.8737
4181.8402   0.9169
4181.8584   0.9500
4181.8767   0.9680
4181.8949   0.9713
4181.9132  -0.9689
4181.9315  -0.9673
4181.9497  -0.9664
4181.9680  -0.9665
4181.9863  -0.9680
4182.0045  -0.9710
4182.0228  -0.9758
4182.0411  -0.9835
% 2600_4182382  1.0041  38
4182.0227  -0.9758
4182.0410  -0.9835
4182.0592  -0.9920
4182.0775  -0.9967
4182.0958  -0.9977
4182.1140  -0.9984
4182.1323  -1.0000
4182.1506  -1.0000
4182.1688  -1.0007
4182.1871  -1.0007
4182.2054   0.9973
4182.2236   0.9958
4182.2419   0.9946
4182.2601   0.9914
4182.2784   0.9870
4182.2967   0.9820
4182.3149   0.9761
4182.3332   0.9703
4182.3515   0.9674
4182.3697   0.9654
4182.3880   0.9652
4182.4063   0.9708
4182.4245   0.9762
4182.4428   0.9796
4182.4611   0.9870
4182.4793   0.9963
4182.4976   1.0024
4182.5159   1.0048
4182.5341   1.0061
4182.5524  -1.0050
4182.5707  -1.0034
4182.5889  -1.0018
4182.6072  -0.9989
4182.6254  -0.9968
4182.6437  -0.9934
4182.6620  -0.9895
4182.6802  -0.9891
4182.6985  -0.9883
% 2600_4184891  1.0001  49
4184.4703  -0.9840
4184.4885  -0.9851
4184.5068  -0.9872
4184.5251  -0.9888
4184.5433  -0.9919
4184.5616  -0.9973
4184.5799  -0.9995
4184.5981  -0.9980
4184.6164  -0.9992
4184.6347  -1.0010
4184.6529  -1.0003
4184.6712  -0.9993
4184.6894   0.9993
4184.7077   0.9979
4184.7260   0.9948
4184.7442   0.9911
4184.7625   0.9845
4184.7808   0.9740
4184.7990   0.9601
4184.8173   0.9420
4184.8356   0.9235
4184.8538   0.9097
4184.8721   0.9018
4184.8904   0.9002
4184.9086   0.9050
4184.9269   0.9166
4184.9452   0.9358
4184.9634   0.9568
4184.9817   0.9719
4184.9999   0.9833
4185.0182   0.9909
4185.0365   0.9941
4185.0547   0.9960
4185.0730   0.9962
4185.0913   0.9948
4185.1095   0.9962
4185.1278  -1.0001
4185.1461  -1.0013
4185.1643  -0.9994
4185.1826  -0.9970
4185.2009  -0.9973
4185.2191  -0.9980
4185.2374  -0.9990
4185.2557  -0.9995
4185.2739  -0.9972
4185.2922  -0.9959
4185.3104  -0.9947
4185.3287  -0.9938
4185.3470  -0.9932
% 2600_4187038  0.9920  45
4186.6803  -0.9360
4186.6985  -0.9398
4186.7168  -0.9460
4186.7351  -0.9526
4186.7533  -0.9618
4186.7716  -0.9737
4186.7899  -0.9822
4186.8081  -0.9865
4186.8264  -0.9898
4186.8447  -0.9904
4186.8629   0.9895
4186.8812   0.9846
4186.8995   0.9760
4186.9177   0.9602
4186.9360   0.9344
4186.9543   0.8977
4186.9725   0.8541
4186.9908   0.8121
4187.0090   0.7800
4187.0273   0.7636
4187.0456   0.7624
4187.0638   0.7791
4187.0821   0.8108
4187.1004   0.8526
4187.1186   0.9005
4187.1369   0.9412
4187.1552   0.9668
4187.1734   0.9807
4187.1917   0.9874
4187.2100   0.9899
4187.2282   0.9919
4187.2465   0.9929
4187.2648  -0.9911
4187.2830  -0.9884
4187.3013  -0.9872
4187.3195  -0.9871
4187.3378  -0.9864
4187.3561  -0.9867
4187.3743  -0.9871
4187.3926  -0.9881
4187.4109  -0.9883
4187.4291  -0.9898
4187.4474  -0.9908
4187.4657  -0.9897
4187.4839  -0.9884
% 2600_4191430  0.9876  41
4191.0090  -0.9855
4191.0273  -0.9841
4191.0456  -0.9837
4191.0638  -0.9852
4191.0821  -0.9862
4191.1004  -0.9848
4191.1186  -0.9826
4191.1369  -0.9863
4191.1552  -0.9900
4191.1734  -0.9903
4191.1917  -0.9909
4191.2099  -0.9898
4191.2282   0.9888
4191.2465   0.9872
4191.2647   0.9854
4191.2830   0.9785
4191.3013   0.9671
4191.3195   0.9529
4191.3378   0.9258
4191.3561   0.8891
4191.3743   0.8513
4191.3926   0.8195
4191.4109   0.7965
4191.4291   0.7840
4191.4474   0.7859
4191.4657   0.8038
4191.4839   0.8340
4191.5022   0.8714
4191.5204   0.9096
4191.5387   0.9414
4191.5570   0.9622
4191.5752   0.9718
4191.5935   0.9745
4191.6118  -0.9748
4191.6300  -0.9750
4191.6483  -0.9736
4191.6666  -0.9712
4191.6848  -0.9722
4191.7031  -0.9746
4191.7214  -0.9772
4191.7396  -0.9804
% 2600_4196208  0.9943  43
4195.7972  -0.9945
4195.8156  -0.9955
4195.8340  -0.9956
4195.8524  -0.9953
4195.8708  -0.9956
4195.8892  -0.9938
4195.9076  -0.9930
4195.9260  -0.9964
4195.9444  -0.9977
4195.9628  -0.9964
4195.9812  -0.9958
4195.9996   0.9958
4196.0180   0.9943
4196.0364   0.9929
4196.0548   0.9906
4196.0732   0.9870
4196.0916   0.9802
4196.1100   0.9679
4196.1284   0.9511
4196.1468   0.9342
4196.1652   0.9218
4196.1836   0.9124
4196.2020   0.9093
4196.2204   0.9134
4196.2388   0.9206
4196.2572   0.9333
4196.2756   0.9505
4196.2940   0.9656
4196.3124   0.9780
4196.3308   0.9865
4196.3492   0.9892
4196.3676   0.9905
4196.3860   0.9926
4196.4044  -0.9932
4196.4228  -0.9915
4196.4412  -0.9911
4196.4597  -0.9893
4196.4781  -0.9846
4196.4965  -0.9809
4196.5149  -0.9781
4196.5333  -0.9761
4196.5517  -0.9764
4196.5701  -0.9771
% 2600_4196531  0.9952  33
4196.2757  -0.9505
4196.2941  -0.9656
4196.3125  -0.9780
4196.3309  -0.9865
4196.3493  -0.9892
4196.3677  -0.9905
4196.3861  -0.9926
4196.4045   0.9932
4196.4229   0.9915
4196.4413   0.9911
4196.4597   0.9893
4196.4781   0.9846
4196.4965   0.9809
4196.5149   0.9781
4196.5333   0.9761
4196.5517   0.9764
4196.5701   0.9771
4196.5885   0.9787
4196.6069   0.9844
4196.6253   0.9905
4196.6437   0.9926
4196.6621   0.9945
4196.6805   0.9947
4196.6989   0.9934
4196.7173  -0.9954
4196.7357  -0.9973
4196.7541  -0.9953
4196.7725  -0.9943
4196.7909  -0.9944
4196.8093  -0.9965
4196.8277  -0.9962
4196.8461  -0.9945
4196.8645  -0.9936
% 2600_4198634  0.9961  40
4198.3182  -0.7564
4198.3366  -0.7927
4198.3550  -0.8377
4198.3734  -0.8854
4198.3918  -0.9273
4198.4102  -0.9584
4198.4286  -0.9759
4198.4470  -0.9842
4198.4654  -0.9883
4198.4838   0.9913
4198.5022   0.9894
4198.5206   0.9839
4198.5390   0.9766
4198.5574   0.9665
4198.5758   0.9568
4198.5942   0.9483
4198.6126   0.9422
4198.6310   0.9397
4198.6494   0.9403
4198.6678   0.9446
4198.6862   0.9525
4198.7046   0.9646
4198.7230   0.9779
4198.7414   0.9866
4198.7598   0.9903
4198.7782   0.9936
4198.7966   0.9963
4198.8150   0.9967
4198.8334   0.9957
4198.8518  -0.9971
4198.8702  -0.9977
4198.8886  -0.9959
4198.9070  -0.9926
4198.9254  -0.9867
4198.9438  -0.9766
4198.9622  -0.9581
4198.9806  -0.9282
4198.9990  -0.8841
4199.0174  -0.8284
4199.0358  -0.7676
% 2600_4199095  0.9939  52
4198.5942  -0.9483
4198.6126  -0.9422
4198.6310  -0.9397
4198.6494  -0.9403
4198.6678  -0.9446
4198.6862  -0.9525
4198.7046  -0.9646
4198.7230  -0.9779
4198.7414  -0.9866
4198.7598  -0.9903
4198.7782  -0.9936
4198.7966  -0.9963
4198.8150  -0.9967
4198.8334  -0.9957
4198.8518   0.9971
4198.8702   0.9977
4198.8886   0.9959
4198.9070   0.9926
4198.9254   0.9867
4198.9438   0.9766
4198.9622   0.9581
4198.9806   0.9282
4198.9990   0.8841
4199.0174   0.8284
4199.0358   0.7676
4199.0542   0.7107
4199.0726   0.6702
4199.0910   0.6546
4199.1094   0.6644
4199.1278   0.6994
4199.1462   0.7546
4199.1646   0.8210
4199.1830   0.8853
4199.2014   0.9338
4199.2198   0.9641
4199.2382   0.9800
4199.2566   0.9856
4199.2750   0.9884
4199.2934   0.9894
4199.3118   0.9890
4199.3302  -0.9895
4199.3486  -0.9877
4199.3670  -0.9836
4199.3854  -0.9784
4199.4038  -0.9695
4199.4222  -0.9566
4199.4406  -0.9464
4199.4590  -0.9407
4199.4774  -0.9366
4199.4958  -0.9362
4199.5142  -0.9428
4199.5326  -0.9539
% 2600_4202029  0.9903  40
4201.6671  -0.9806
4201.6855  -0.9771
4201.7039  -0.9761
4201.7224  -0.9769
4201.7408  -0.9775
4201.7592  -0.9784
4201.7776  -0.9798
4201.7960  -0.9823
4201.8144  -0.9839
4201.8328  -0.9833
4201.8512   0.9801
4201.8696   0.9707
4201.8880   0.9526
4201.9064   0.9247
4201.9248   0.8848
4201.9432   0.8303
4201.9616   0.7662
4201.9800   0.7027
4201.9984   0.6507
4202.0168   0.6214
4202.0352   0.6209
4202.0536   0.6492
4202.0720   0.7021
4202.0904   0.7722
4202.1088   0.8451
4202.1272   0.9064
4202.1456   0.9508
4202.1640   0.9763
4202.1824   0.9866
4202.2008   0.9866
4202.2192  -0.9800
4202.2376  -0.9710
4202.2560  -0.9586
4202.2744  -0.9448
4202.2928  -0.9306
4202.3112  -0.9174
4202.3296  -0.9091
4202.3480  -0.9068
4202.3664  -0.9087
4202.3848  -0.9141
% 2600_4208604  1.0032  37
4208.2362  -1.0015
4208.2546  -1.0024
4208.2730  -1.0024
4208.2914  -1.0023
4208.3098  -1.0030
4208.3282  -1.0040
4208.3466  -1.0033
4208.3650  -1.0010
4208.3834  -1.0008
4208.4018  -1.0026
4208.4202   1.0024
4208.4386   0.9993
4208.4570   0.9968
4208.4754   0.9947
4208.4938   0.9910
4208.5123   0.9851
4208.5307   0.9770
4208.5491   0.9688
4208.5675   0.9623
4208.5859   0.9579
4208.6043   0.9559
4208.6227   0.9575
4208.6411   0.9628
4208.6595   0.9706
4208.6779   0.9811
4208.6963   0.9913
4208.7147   0.9982
4208.7331   1.0027
4208.7515   1.0044
4208.7699  -1.0046
4208.7883  -1.0052
4208.8067  -1.0046
4208.8251  -0.9980
4208.8435  -0.9902
4208.8619  -0.9822
4208.8803  -0.9560
4208.8987  -0.9169
% 2600_4216183  1.0009  41
4215.7990  -0.9725
4215.8174  -0.9788
4215.8358  -0.9874
4215.8542  -0.9954
4215.8726  -0.9983
4215.8910  -0.9982
4215.9094  -0.9993
4215.9278  -0.9990
4215.9462  -0.9981
4215.9646  -0.9981
4215.9830   0.9987
4216.0014   0.9997
4216.0198   0.9986
4216.0382   0.9964
4216.0566   0.9956
4216.0750   0.9945
4216.0934   0.9904
4216.1118   0.9870
4216.1302   0.9848
4216.1486   0.9833
4216.1670   0.9831
4216.1854   0.9825
4216.2038   0.9846
4216.2222   0.9872
4216.2406   0.9903
4216.2590   0.9933
4216.2774   0.9960
4216.2958   0.9985
4216.3142   1.0012
4216.3326   1.0014
4216.3510   1.0013
4216.3694  -1.0033
4216.3878  -1.0029
4216.4062  -1.0023
4216.4246  -1.0017
4216.4430  -1.0027
4216.4614  -1.0011
4216.4798  -0.9992
4216.4982  -0.9995
4216.5166  -1.0007
4216.5350  -1.0013
% 2600_4217545  0.9978  41
4217.1791  -0.9901
4217.1975  -0.9899
4217.2159  -0.9908
4217.2343  -0.9932
4217.2527  -0.9957
4217.2711  -0.9981
4217.2895  -0.9985
4217.3079  -0.9966
4217.3263  -0.9960
4217.3447  -0.9965
4217.3631   0.9967
4217.3815   0.9966
4217.3999   0.9953
4217.4183   0.9909
4217.4367   0.9804
4217.4551   0.9648
4217.4735   0.9479
4217.4919   0.9297
4217.5103   0.9139
4217.5287   0.9060
4217.5471   0.9032
4217.5655   0.9049
4217.5839   0.9147
4217.6023   0.9326
4217.6207   0.9517
4217.6391   0.9692
4217.6575   0.9854
4217.6759   0.9934
4217.6943   0.9950
4217.7127   0.9975
4217.7311   0.9988
4217.7495  -0.9978
4217.7679  -0.9974
4217.7863  -0.9957
4217.8047  -0.9905
4217.8231  -0.9835
4217.8415  -0.9746
4217.8599  -0.9699
4217.8783  -0.9696
4217.8967  -0.9695
4217.9151  -0.9716
% 2600_4219359  0.9948  54
4218.8167  -0.9979
4218.8351  -0.9965
4218.8535  -0.9971
4218.8719  -0.9990
4218.8903  -1.0000
4218.9087  -0.9987
4218.9271  -0.9981
4218.9455  -0.9992
4218.9639  -0.9996
4218.9823  -0.9978
4219.0007  -0.9964
4219.0191  -0.9969
4219.0375  -0.9962
4219.0559  -0.9946
4219.0743  -0.9961
4219.0927   0.9968
4219.1111   0.9970
4219.1295   0.9975
4219.1479   0.9975
4219.1663   0.9959
4219.1847   0.9913
4219.2031   0.9852
4219.2215   0.9776
4219.2399   0.9651
4219.2583   0.9438
4219.2767   0.9097
4219.2951   0.8698
4219.3135   0.8351
4219.3319   0.8082
4219.3503   0.7932
4219.3687   0.7912
4219.3871   0.8051
4219.4055   0.8342
4219.4239   0.8727
4219.4423   0.9152
4219.4607   0.9510
4219.4791   0.9739
4219.4975   0.9856
4219.5159   0.9914
4219.5343   0.9937
4219.5527   0.9913
4219.5711   0.9903
4219.5895  -0.9929
4219.6079  -0.9918
4219.6263  -0.9911
4219.6447  -0.9926
4219.6631  -0.9943
4219.6815  -0.9948
4219.6999  -0.9950
4219.7183  -0.9961
4219.7367  -0.9957
4219.7551  -0.9950
4219.7735  -0.9999
4219.7919  -1.0051
% 2600_4220341  0.9939  33
4220.0680  -0.9517
4220.0864  -0.9528
4220.1048  -0.9570
4220.1232  -0.9629
4220.1416  -0.9713
4220.1600  -0.9790
4220.1784  -0.9847
4220.1968  -0.9884
4220.2152   0.9893
4220.2336   0.9867
4220.2520   0.9823
4220.2704   0.9779
4220.2888   0.9743
4220.3072   0.9711
4220.3256   0.9688
4220.3440   0.9680
4220.3624   0.9697
4220.3808   0.9735
4220.3992   0.9790
4220.4176   0.9833
4220.4360   0.9868
4220.4544   0.9913
4220.4728   0.9927
4220.4912   0.9930
4220.5096  -0.9950
4220.5280  -0.9939
4220.5464  -0.9934
4220.5648  -0.9956
4220.5832  -0.9946
4220.6016  -0.9932
4220.6200  -0.9915
4220.6384  -0.9896
4220.6568  -0.9899
% 2600_4224171  1.0019  39
4223.8285  -1.0027
4223.8470  -1.0047
4223.8656  -1.0045
4223.8841  -1.0058
4223.9026  -1.0071
4223.9212  -1.0065
4223.9397  -1.0066
4223.9582  -1.0057
4223.9768  -1.0056
4223.9953   1.0030
4224.0139   0.9985
4224.0324   0.9932
4224.0509   0.9838
4224.0695   0.9716
4224.0880   0.9550
4224.1066   0.9311
4224.1251   0.9121
4224.1436   0.9002
4224.1622   0.8955
4224.1807   0.8950
4224.1993   0.8994
4224.2178   0.9103
4224.2363   0.9305
4224.2549   0.9527
4224.2734   0.9703
4224.2920   0.9830
4224.3105   0.9903
4224.3290   0.9938
4224.3476   0.9967
4224.3661  -0.9975
4224.3847  -0.9953
4224.4032  -0.9934
4224.4217  -0.9885
4224.4403  -0.9795
4224.4588  -0.9723
4224.4774  -0.9681
4224.4959  -0.9657
4224.5144  -0.9644
4224.5330  -0.9672
% 2600_4224513  1.0037  31
4224.2549  -0.9527
4224.2734  -0.9703
4224.2920  -0.9830
4224.3105  -0.9903
4224.3290  -0.9938
4224.3476  -0.9967
4224.3661  -0.9975
4224.3847   0.9953
4224.4032   0.9934
4224.4217   0.9885
4224.4403   0.9795
4224.4588   0.9723
4224.4774   0.9681
4224.4959   0.9657
4224.5144   0.9644
4224.5330   0.9672
4224.5515   0.9732
4224.5700   0.9796
4224.5886   0.9876
4224.6071   0.9947
4224.6257   1.0004
4224.6442   1.0051
4224.6627  -1.0048
4224.6813  -1.0026
4224.6998  -0.9984
4224.7184  -0.9906
4224.7369  -0.9783
4224.7554  -0.9578
4224.7740  -0.9254
4224.7925  -0.8908
4224.8111  -0.8646
% 2600_4225454  0.9965  30
4225.2375  -0.9341
4225.2561  -0.9412
4225.2746  -0.9514
4225.2932  -0.9627
4225.3117  -0.9730
4225.3302  -0.9776
4225.3488   0.9710
4225.3673   0.9562
4225.3859   0.9400
4225.4044   0.9229
4225.4229   0.9086
4225.4415   0.8995
4225.4600   0.8978
4225.4786   0.9041
4225.4971   0.9163
4225.5156   0.9351
4225.5342   0.9579
4225.5527   0.9772
4225.5713   0.9917
4225.5898   0.9964
4225.6083   0.9977
4225.6269  -0.9976
4225.6454  -0.9961
4225.6640  -0.9933
4225.6825  -0.9921
4225.7010  -0.9919
4225.7196  -0.9916
4225.7381  -0.9923
4225.7567  -0.9941
4225.7752  -0.9947
% 2600_4227426  0.9896  49
4226.9803  -0.9954
4226.9988  -0.9944
4227.0173  -0.9946
4227.0359  -0.9961
4227.0544  -0.9948
4227.0730  -0.9932
4227.0915  -0.9939
4227.1100  -0.9940
4227.1286  -0.9920
4227.1471  -0.9909
4227.1657  -0.9899
4227.1842  -0.9868
4227.2027   0.9814
4227.2213   0.9757
4227.2398   0.9634
4227.2584   0.9472
4227.2769   0.9265
4227.2954   0.9008
4227.3140   0.8699
4227.3325   0.8285
4227.3511   0.7778
4227.3696   0.7268
4227.3881   0.6855
4227.4067   0.6632
4227.4252   0.6620
4227.4438   0.6825
4227.4623   0.7228
4227.4808   0.7786
4227.4994   0.8405
4227.5179   0.8990
4227.5365   0.9451
4227.5550   0.9717
4227.5735   0.9851
4227.5921   0.9919
4227.6106   0.9949
4227.6291   0.9937
4227.6477  -0.9916
4227.6662  -0.9919
4227.6848  -0.9913
4227.7033  -0.9900
4227.7218  -0.9896
4227.7404  -0.9904
4227.7589  -0.9912
4227.7775  -0.9900
4227.7960  -0.9893
4227.8145  -0.9897
4227.8331  -0.9922
4227.8516  -0.9964
4227.8702  -0.9976
% 2600_4233602  0.9968  42
4233.2466  -0.5628
4233.2651  -0.6604
4233.2837  -0.7496
4233.3022  -0.8260
4233.3208  -0.8883
4233.3393  -0.9351
4233.3578  -0.9651
4233.3764  -0.9812
4233.3949  -0.9896
4233.4135  -0.9925
4233.4320   0.9903
4233.4505   0.9861
4233.4691   0.9774
4233.4876   0.9605
4233.5062   0.9328
4233.5247   0.8958
4233.5432   0.8560
4233.5618   0.8205
4233.5803   0.7983
4233.5989   0.7901
4233.6174   0.7955
4233.6359   0.8154
4233.6545   0.8494
4233.6730   0.8929
4233.6916   0.9359
4233.7101   0.9683
4233.7286   0.9870
4233.7472   0.9946
4233.7657   0.9972
4233.7842   0.9981
4233.8028   0.9965
4233.8213  -0.9965
4233.8399  -0.9973
4233.8584  -0.9953
4233.8769  -0.9907
4233.8955  -0.9875
4233.9140  -0.9857
4233.9326  -0.9862
4233.9511  -0.9859
4233.9696  -0.9859
4233.9882  -0.9900
4234.0067  -0.9934
% 2600_4243368  1.0015  32
4243.0725  -0.9992
4243.0910  -1.0010
4243.1095  -1.0012
4243.1281  -1.0015
4243.1466  -1.0028
4243.1652  -1.0035
4243.1837  -1.0025
4243.2022  -1.0014
4243.2208   1.0015
4243.2393   1.0010
4243.2579   0.9999
4243.2764   0.9990
4243.2949   0.9987
4243.3135   0.9969
4243.3320   0.9946
4243.3506   0.9933
4243.3691   0.9936
4243.3876   0.9937
4243.4062   0.9932
4243.4247   0.9945
4243.4433   0.9984
4243.4618   1.0009
4243.4803   1.0005
4243.4989   1.0008
4243.5174  -1.0017
4243.5360  -1.0010
4243.5545  -0.9995
4243.5730  -0.9992
4243.5916  -0.9998
4243.6101  -0.9990
4243.6287  -0.9999
4243.6472  -1.0011
% 2600_4247425  0.9932  46
4247.0214  -0.9928
4247.0400  -0.9941
4247.0585  -0.9938
4247.0770  -0.9934
4247.0956  -0.9936
4247.1141  -0.9940
4247.1327  -0.9943
4247.1512  -0.9931
4247.1697  -0.9915
4247.1883  -0.9899
4247.2068  -0.9888
4247.2254   0.9870
4247.2439   0.9844
4247.2624   0.9823
4247.2810   0.9782
4247.2995   0.9692
4247.3181   0.9530
4247.3366   0.9286
4247.3551   0.8985
4247.3737   0.8678
4247.3922   0.8446
4247.4108   0.8330
4247.4293   0.8314
4247.4478   0.8410
4247.4664   0.8619
4247.4849   0.8904
4247.5035   0.9217
4247.5220   0.9495
4247.5405   0.9708
4247.5591   0.9844
4247.5776   0.9914
4247.5961   0.9942
4247.6147   0.9948
4247.6332   0.9975
4247.6518  -1.0000
4247.6703  -0.9960
4247.6888  -0.9932
4247.7074  -0.9941
4247.7259  -0.9959
4247.7445  -0.9956
4247.7630  -0.9944
4247.7815  -0.9948
4247.8001  -0.9939
4247.8186  -0.9912
4247.8372  -0.9902
4247.8557  -0.9899
% 2600_4248224  0.9954  36
4247.9298  -0.9812
4247.9483  -0.9817
4247.9669  -0.9819
4247.9854  -0.9844
4248.0040  -0.9864
4248.0225  -0.9872
4248.0410  -0.9893
4248.0596  -0.9896
4248.0781  -0.9913
4248.0967   0.9901
4248.1152   0.9862
4248.1337   0.9834
4248.1523   0.9800
4248.1708   0.9762
4248.1894   0.9723
4248.2079   0.9696
4248.2264   0.9678
4248.2450   0.9667
4248.2635   0.9689
4248.2821   0.9737
4248.3006   0.9792
4248.3191   0.9844
4248.3377   0.9885
4248.3562   0.9921
4248.3748   0.9934
4248.3933   0.9941
4248.4118  -0.9955
4248.4304  -0.9970
4248.4489  -0.9970
4248.4675  -0.9955
4248.4860  -0.9958
4248.5045  -0.9952
4248.5231  -0.9930
4248.5416  -0.9935
4248.5601  -0.9939
4248.5787  -0.9924
% 2600_4250119  0.9939  42
4249.7096  -0.9992
4249.7281  -1.0001
4249.7467  -1.0007
4249.7652  -1.0016
4249.7837  -1.0013
4249.8023  -1.0012
4249.8208  -0.9996
4249.8394  -0.9984
4249.8579  -0.9985
4249.8764  -0.9982
4249.8950  -0.9994
4249.9135   0.9997
4249.9321   0.9973
4249.9506   0.9920
4249.9691   0.9822
4249.9877   0.9665
4250.0062   0.9412
4250.0248   0.9048
4250.0433   0.8578
4250.0618   0.8068
4250.0804   0.7629
4250.0989   0.7349
4250.1175   0.7253
4250.1360   0.7358
4250.1545   0.7667
4250.1731   0.8127
4250.1916   0.8675
4250.2102   0.9205
4250.2287   0.9586
4250.2472   0.9807
4250.2658   0.9910
4250.2843   0.9945
4250.3028  -0.9916
4250.3214  -0.9809
4250.3399  -0.9682
4250.3585  -0.9551
4250.3770  -0.9412
4250.3955  -0.9309
4250.4141  -0.9254
4250.4326  -0.9249
4250.4512  -0.9305
4250.4697  -0.9412
% 2600_4250786  0.9948  48
4250.3955  -0.9309
4250.4141  -0.9254
4250.4326  -0.9249
4250.4511  -0.9305
4250.4697  -0.9412
4250.4882  -0.9560
4250.5068  -0.9710
4250.5253  -0.9839
4250.5438  -0.9921
4250.5624  -0.9957
4250.5809  -0.9955
4250.5995   0.9912
4250.6180   0.9834
4250.6365   0.9686
4250.6551   0.9469
4250.6736   0.9166
4250.6921   0.8704
4250.7107   0.8101
4250.7292   0.7469
4250.7478   0.6913
4250.7663   0.6557
4250.7848   0.6454
4250.8034   0.6595
4250.8219   0.6985
4250.8405   0.7596
4250.8590   0.8275
4250.8775   0.8884
4250.8961   0.9366
4250.9146   0.9681
4250.9332   0.9842
4250.9517   0.9911
4250.9702   0.9954
4250.9888   0.9978
4251.0073   0.9986
4251.0259   1.0001
4251.0444  -1.0005
4251.0629  -0.9997
4251.0815  -0.9991
4251.1000  -0.9999
4251.1186  -1.0003
4251.1371  -1.0007
4251.1556  -1.0001
4251.1742  -1.0003
4251.1927  -0.9998
4251.2113  -1.0007
4251.2298  -1.0019
4251.2483  -0.9992
4251.2669  -0.9980
% 2600_4260474  0.9939  45
4260.0705  -0.9744
4260.0891  -0.9758
4260.1078  -0.9774
4260.1265  -0.9802
4260.1452  -0.9830
4260.1639  -0.9847
4260.1825  -0.9870
4260.2012  -0.9904
4260.2199  -0.9930
4260.2386  -0.9955
4260.2573  -0.9958
4260.2759   0.9941
4260.2946   0.9875
4260.3133   0.9718
4260.3320   0.9487
4260.3507   0.9155
4260.3693   0.8692
4260.3880   0.8098
4260.4067   0.7361
4260.4254   0.6603
4260.4441   0.6010
4260.4627   0.5684
4260.4814   0.5691
4260.5001   0.6045
4260.5188   0.6680
4260.5375   0.7442
4260.5561   0.8204
4260.5748   0.8877
4260.5935   0.9379
4260.6122   0.9683
4260.6309   0.9830
4260.6495   0.9864
4260.6682   0.9871
4260.6869   0.9889
4260.7056  -0.9893
4260.7243  -0.9873
4260.7429  -0.9847
4260.7616  -0.9840
4260.7803  -0.9841
4260.7990  -0.9857
4260.8177  -0.9902
4260.8363  -0.9906
4260.8550  -0.9906
4260.8737  -0.9930
4260.8924  -0.9941
% 2600_4264203  1.0023  30
4263.9560  -0.9807
4263.9746  -0.9926
4263.9933  -0.9985
4264.0120  -1.0001
4264.0307  -1.0009
4264.0494  -1.0031
4264.0680  -1.0039
4264.0867   1.0018
4264.1054   0.9981
4264.1241   0.9954
4264.1428   0.9939
4264.1614   0.9910
4264.1801   0.9895
4264.1988   0.9891
4264.2175   0.9894
4264.2362   0.9900
4264.2548   0.9902
4264.2735   0.9951
4264.2922   0.9984
4264.3109   0.9996
4264.3296   1.0015
4264.3482   1.0012
4264.3669  -1.0001
4264.3856  -1.0020
4264.4043  -1.0024
4264.4230  -1.0007
4264.4416  -1.0000
4264.4603  -1.0006
4264.4790  -1.0020
4264.4977  -1.0013
% 2600_4266964  0.9980  35
4266.6459  -1.0007
4266.6645  -0.9992
4266.6832  -0.9981
4266.7019  -0.9988
4266.7206  -0.9986
4266.7393  -0.9990
4266.7579  -0.9991
4266.7766  -0.9981
4266.7953  -0.9975
4266.8140  -0.9980
4266.8327   0.9986
4266.8513   0.9982
4266.8700   0.9946
4266.8887   0.9893
4266.9074   0.9845
4266.9261   0.9803
4266.9447   0.9759
4266.9634   0.9724
4266.9821   0.9720
4267.0008   0.9731
4267.0195   0.9741
4267.0381   0.9784
4267.0568   0.9839
4267.0755   0.9881
4267.0942   0.9926
4267.1129   0.9952
4267.1315   0.9947
4267.1502  -0.9932
4267.1689  -0.9897
4267.1876  -0.9850
4267.2063  -0.9824
4267.2249  -0.9819
4267.2436  -0.9802
4267.2623  -0.9806
4267.2810  -0.9827
% 2600_4267826  1.0029  35
4267.4865  -1.0037
4267.5052  -1.0031
4267.5238  -1.0040
4267.5425  -1.0051
4267.5612  -1.0041
4267.5799  -1.0036
4267.5986  -1.0038
4267.6172  -1.0034
4267.6359  -1.0039
4267.6546   1.0034
4267.6733   0.9994
4267.6920   0.9949
4267.7106   0.9898
4267.7293   0.9811
4267.7480   0.9710
4267.7667   0.9613
4267.7854   0.9541
4267.8040   0.9528
4267.8227   0.9550
4267.8414   0.9588
4267.8601   0.9644
4267.8788   0.9717
4267.8974   0.9786
4267.9161   0.9849
4267.9348   0.9895
4267.9535   0.9926
4267.9722   0.9939
4267.9908  -0.9933
4268.0095  -0.9937
4268.0282  -0.9935
4268.0469  -0.9916
4268.0656  -0.9948
4268.0842  -0.9979
4268.1029  -0.9922
4268.1216  -0.9892
% 2600_4271153  1.0011  48
4270.6995  -0.9973
4270.7181  -0.9966
4270.7368  -0.9977
4270.7555  -0.9982
4270.7742  -0.9984
4270.7929  -0.9996
4270.8115  -1.0000
4270.8302  -1.0004
4270.8489  -1.0017
4270.8676  -1.0012
4270.8863  -1.0004
4270.9049  -1.0016
4270.9236   1.0035
4270.9423   1.0028
4270.9610   0.9992
4270.9797   0.9948
4270.9983   0.9871
4271.0170   0.9724
4271.0357   0.9482
4271.0544   0.9109
4271.0731   0.8626
4271.0917   0.8100
4271.1104   0.7596
4271.1291   0.7224
4271.1478   0.7077
4271.1665   0.7166
4271.1851   0.7453
4271.2038   0.7914
4271.2225   0.8486
4271.2412   0.9049
4271.2599   0.9498
4271.2785   0.9786
4271.2972   0.9917
4271.3159   0.9955
4271.3346   0.9970
4271.3533   0.9965
4271.3719  -0.9948
4271.3906  -0.9949
4271.4093  -0.9956
4271.4280  -0.9962
4271.4467  -0.9971
4271.4653  -0.9988
4271.4840  -0.9996
4271.5027  -1.0007
4271.5214  -1.0009
4271.5401  -0.9990
4271.5587  -0.9951
4271.5774  -0.9847
% 2600_4271760  0.9932  53
4271.2598  -0.9498
4271.2785  -0.9786
4271.2972  -0.9917
4271.3159  -0.9955
4271.3346  -0.9970
4271.3532  -0.9965
4271.3719  -0.9948
4271.3906  -0.9949
4271.4093  -0.9956
4271.4280  -0.9962
4271.4466  -0.9971
4271.4653  -0.9988
4271.4840  -0.9996
4271.5027  -1.0007
4271.5214   1.0009
4271.5400   0.9990
4271.5587   0.9951
4271.5774   0.9847
4271.5961   0.9656
4271.6148   0.9355
4271.6334   0.8927
4271.6521   0.8349
4271.6708   0.7584
4271.6895   0.6727
4271.7082   0.5877
4271.7268   0.5152
4271.7455   0.4725
4271.7642   0.4691
4271.7829   0.5059
4271.8016   0.5750
4271.8202   0.6632
4271.8389   0.7551
4271.8576   0.8367
4271.8763   0.8990
4271.8950   0.9402
4271.9136   0.9653
4271.9323   0.9776
4271.9510   0.9837
4271.9697   0.9879
4271.9884   0.9898
4272.0070  -0.9912
4272.0257  -0.9946
4272.0444  -0.9987
4272.0631  -1.0001
4272.0818  -1.0014
4272.1004  -1.0025
4272.1191  -1.0002
4272.1378  -0.9986
4272.1565  -0.9975
4272.1752  -0.9945
4272.1938  -0.9922
4272.2125  -0.9921
4272.2312  -0.9922
% 2600_4276674  1.0018  31
4276.3968  -1.0003
4276.4155  -1.0007
4276.4342  -1.0018
4276.4529  -1.0017
4276.4715  -1.0015
4276.4902  -1.0018
4276.5089  -1.0014
4276.5276  -1.0009
4276.5463   1.0020
4276.5649   1.0007
4276.5836   0.9974
4276.6023   0.9954
4276.6210   0.9935
4276.6397   0.9915
4276.6583   0.9911
4276.6770   0.9911
4276.6957   0.9898
4276.7144   0.9906
4276.7331   0.9931
4276.7517   0.9959
4276.7704   0.9998
4276.7891   1.0018
4276.8078   1.0015
4276.8265  -1.0022
4276.8451  -1.0025
4276.8638  -1.0030
4276.8825  -1.0019
4276.9012  -0.9999
4276.9199  -1.0010
4276.9385  -1.0026
4276.9572  -1.0014
% 2600_4298036  1.0043  36
4297.7168  -0.9990
4297.7357  -1.0009
4297.7545  -1.0010
4297.7733  -1.0009
4297.7922  -1.0027
4297.8110  -1.0044
4297.8298  -1.0035
4297.8486  -1.0044
4297.8675  -1.0045
4297.8863   1.0034
4297.9051   1.0037
4297.9239   1.0017
4297.9428   0.9962
4297.9616   0.9911
4297.9804   0.9858
4297.9993   0.9833
4298.0181   0.9825
4298.0369   0.9826
4298.0557   0.9830
4298.0746   0.9859
4298.0934   0.9890
4298.1122   0.9924
4298.1310   0.9976
4298.1499   1.0009
4298.1687   1.0031
4298.1875   1.0050
4298.2064   1.0036
4298.2252  -1.0008
4298.2440  -1.0010
4298.2628  -1.0020
4298.2817  -1.0047
4298.3005  -1.0038
4298.3193  -1.0039
4298.3381  -1.0044
4298.3570  -1.0031
4298.3758  -1.0048
% 2600_4299234  1.0003  38
4298.9406  -0.9842
4298.9595  -0.9827
4298.9783  -0.9822
4298.9971  -0.9820
4299.0159  -0.9817
4299.0348  -0.9820
4299.0536  -0.9849
4299.0724  -0.9846
4299.0912   0.9779
4299.1101   0.9619
4299.1289   0.9330
4299.1477   0.8896
4299.1666   0.8404
4299.1854   0.7922
4299.2042   0.7547
4299.2230   0.7345
4299.2419   0.7353
4299.2607   0.7550
4299.2795   0.7944
4299.2983   0.8440
4299.3172   0.8960
4299.3360   0.9421
4299.3548   0.9743
4299.3737   0.9908
4299.3925   0.9987
4299.4113   1.0023
4299.4301   1.0030
4299.4490  -1.0044
4299.4678  -1.0049
4299.4866  -1.0045
4299.5054  -1.0037
4299.5243  -1.0043
4299.5431  -1.0043
4299.5619  -1.0035
4299.5808  -1.0025
4299.5996  -1.0015
4299.6184  -1.0018
4299.6372  -1.0013
% 2600_4327095  0.9983  41
4326.7300  -0.9612
4326.7490  -0.9719
4326.7680  -0.9840
4326.7870  -0.9905
4326.8059  -0.9941
4326.8249  -0.9972
4326.8439  -0.9994
4326.8628  -1.0014
4326.8818  -1.0007
4326.9008  -1.0000
4326.9198   0.9994
4326.9387   0.9983
4326.9577   0.9984
4326.9767   0.9946
4326.9956   0.9901
4327.0146   0.9879
4327.0336   0.9837
4327.0526   0.9768
4327.0715   0.9713
4327.0905   0.9718
4327.1095   0.9724
4327.1285   0.9723
4327.1474   0.9764
4327.1664   0.9831
4327.1854   0.9877
4327.2043   0.9916
4327.2233   0.9940
4327.2423   0.9960
4327.2613   0.9974
4327.2802   0.9962
4327.2992  -0.9967
4327.3182  -0.9998
4327.3371  -0.9994
4327.3561  -0.9981
4327.3751  -0.9959
4327.3941  -0.9953
4327.4130  -0.9968
4327.4320  -0.9977
4327.4510  -0.9970
4327.4700  -0.9954
4327.4889  -0.9943
% 2600_4352734  1.0029  35
4352.4225  -1.0030
4352.4416  -1.0020
4352.4607  -1.0010
4352.4799  -1.0004
4352.4990  -1.0003
4352.5181  -0.9973
4352.5372  -0.9928
4352.5563  -0.9942
4352.5754   0.9977
4352.5946   0.9942
4352.6137   0.9838
4352.6328   0.9733
4352.6519   0.9629
4352.6710   0.9515
4352.6902   0.9434
4352.7093   0.9384
4352.7284   0.9378
4352.7475   0.9388
4352.7666   0.9430
4352.7858   0.9542
4352.8049   0.9687
4352.8240   0.9794
4352.8431   0.9908
4352.8622   0.9988
4352.8814   1.0009
4352.9005   1.0017
4352.9196  -1.0032
4352.9387  -1.0045
4352.9578  -1.0041
4352.9770  -1.0041
4352.9961  -1.0041
4353.0152  -1.0043
4353.0343  -1.0041
4353.0534  -1.0060
4353.0726  -1.0074
% 2600_4369772  0.9943  35
4369.4579  -0.8461
4369.4770  -0.8912
4369.4962  -0.9334
4369.5153  -0.9633
4369.5344  -0.9795
4369.5535  -0.9867
4369.5726  -0.9878
4369.5917  -0.9862
4369.6109   0.9830
4369.6300   0.9789
4369.6491   0.9756
4369.6682   0.9695
4369.6873   0.9605
4369.7065   0.9500
4369.7256   0.9398
4369.7447   0.9341
4369.7638   0.9311
4369.7829   0.9313
4369.8021   0.9378
4369.8212   0.9481
4369.8403   0.9616
4369.8594   0.9749
4369.8785   0.9855
4369.8977   0.9944
4369.9168   0.9968
4369.9359   0.9970
4369.9550  -0.9989
4369.9741  -0.9991
4369.9933  -0.9989
4370.0124  -0.9994
4370.0315  -0.9988
4370.0506  -0.9983
4370.0697  -0.9983
4370.0889  -0.9987
4370.1080  -0.9996
% 2600_4382768  0.9960  35
4382.4783  -0.9907
4382.4974  -0.9893
4382.5165  -0.9904
4382.5356  -0.9908
4382.5547  -0.9917
4382.5739  -0.9930
4382.5930  -0.9939
4382.6121  -0.9963
4382.6312   0.9961
4382.6503   0.9940
4382.6695   0.9911
4382.6886   0.9888
4382.7077   0.9873
4382.7268   0.9863
4382.7459   0.9847
4382.7651   0.9829
4382.7842   0.9830
4382.8033   0.9854
4382.8224   0.9873
4382.8415   0.9886
4382.8607   0.9916
4382.8798   0.9933
4382.8989   0.9941
4382.9180   0.9958
4382.9371   0.9961
4382.9562  -0.9965
4382.9754  -0.9948
4382.9945  -0.9951
4383.0136  -0.9964
4383.0327  -0.9960
4383.0518  -0.9956
4383.0710  -0.9956
4383.0901  -0.9938
4383.1092  -0.9942
4383.1283  -0.9959
% 2600_4383544  1.0008  53
4383.0327  -0.9960
4383.0518  -0.9956
4383.0710  -0.9956
4383.0901  -0.9938
4383.1092  -0.9942
4383.1283  -0.9959
4383.1474  -0.9956
4383.1666  -0.9961
4383.1857  -0.9950
4383.2048  -0.9953
4383.2239  -0.9976
4383.2430  -0.9981
4383.2622  -0.9968
4383.2813   0.9976
4383.3004   0.9986
4383.3195   0.9962
4383.3386   0.9882
4383.3578   0.9721
4383.3769   0.9450
4383.3960   0.9061
4383.4151   0.8529
4383.4342   0.7828
4383.4534   0.6987
4383.4725   0.6070
4383.4916   0.5171
4383.5107   0.4419
4383.5298   0.3971
4383.5490   0.3951
4383.5681   0.4361
4383.5872   0.5120
4383.6063   0.6075
4383.6254   0.7063
4383.6446   0.7984
4383.6637   0.8756
4383.6828   0.9308
4383.7019   0.9642
4383.7210   0.9839
4383.7401   0.9930
4383.7593   0.9949
4383.7784   0.9959
4383.7975  -0.9963
4383.8166  -0.9974
4383.8357  -0.9974
4383.8549  -0.9973
4383.8740  -0.9972
4383.8931  -0.9971
4383.9122  -0.9966
4383.9313  -0.9954
4383.9505  -0.9941
4383.9696  -0.9890
4383.9887  -0.9805
4384.0078  -0.9686
4384.0269  -0.9562
% 2600_4388407  0.9943  42
4387.9922  -0.9874
4388.0115  -0.9904
4388.0307  -0.9905
4388.0500  -0.9890
4388.0693  -0.9912
4388.0885  -0.9945
4388.1078  -0.9943
4388.1271  -0.9922
4388.1463  -0.9906
4388.1656  -0.9923
4388.1849  -0.9948
4388.2041   0.9936
4388.2234   0.9928
4388.2427   0.9930
4388.2619   0.9892
4388.2812   0.9844
4388.3005   0.9792
4388.3198   0.9692
4388.3390   0.9569
4388.3583   0.9470
4388.3776   0.9398
4388.3968   0.9346
4388.4161   0.9329
4388.4354   0.9358
4388.4546   0.9444
4388.4739   0.9561
4388.4932   0.9692
4388.5124   0.9788
4388.5317   0.9856
4388.5510   0.9903
4388.5702   0.9934
4388.5895   0.9950
4388.6088  -0.9952
4388.6281  -0.9969
4388.6473  -0.9949
4388.6666  -0.9939
4388.6859  -0.9946
4388.7051  -0.9949
4388.7244  -0.9950
4388.7437  -0.9943
4388.7629  -0.9964
4388.7822  -0.9990
% 2600_4404750  1.0003  63
4404.1394  -0.9976
4404.1587  -0.9995
4404.1780  -1.0008
4404.1972  -1.0014
4404.2165  -1.0018
4404.2358  -1.0007
4404.2550  -1.0000
4404.2743  -1.0002
4404.2936  -1.0020
4404.3128  -1.0089
4404.3321  -1.0103
4404.3514  -1.0036
4404.3706  -1.0030
4404.3899  -1.0026
4404.4092  -1.0005
4404.4285  -0.9992
4404.4477   0.9973
4404.4670   0.9966
4404.4863   0.9967
4404.5055   0.9967
4404.5248   0.9956
4404.5441   0.9917
4404.5633   0.9813
4404.5826   0.9631
4404.6019   0.9322
4404.6211   0.8873
4404.6404   0.8288
4404.6597   0.7567
4404.6789   0.6741
4404.6982   0.5924
4404.7175   0.5258
4404.7368   0.4887
4404.7560   0.4896
4404.7753   0.5289
4404.7946   0.6006
4404.8138   0.6885
4404.8331   0.7752
4404.8524   0.8524
4404.8716   0.9124
4404.8909   0.9513
4404.9102   0.9741
4404.9294   0.9863
4404.9487   0.9926
4404.9680   0.9975
4404.9872   0.9987
4405.0065   0.9975
4405.0258   0.9994
4405.0451  -1.0006
4405.0643  -1.0025
4405.0836  -1.0044
4405.1029  -1.0031
4405.1221  -1.0007
4405.1414  -0.9999
4405.1607  -0.9980
4405.1799  -0.9955
4405.1992  -0.9933
4405.2185  -0.9923
4405.2377  -0.9906
4405.2570  -0.9906
4405.2763  -0.9931
4405.2955  -0.9943
4405.3148  -0.9963
4405.3341  -0.9991
% 2600_4415122  0.9984  47
4414.6410  -0.9897
4414.6602  -0.9965
4414.6795  -0.9993
4414.6988  -0.9986
4414.7180  -0.9970
4414.7373  -0.9977
4414.7566  -0.9956
4414.7758  -0.9955
4414.7951  -0.9952
4414.8144  -0.9936
4414.8336  -0.9925
4414.8529  -0.9916
4414.8722  -0.9921
4414.8915   0.9918
4414.9107   0.9900
4414.9300   0.9873
4414.9493   0.9800
4414.9685   0.9668
4414.9878   0.9449
4415.0071   0.9075
4415.0263   0.8566
4415.0456   0.7941
4415.0649   0.7262
4415.0841   0.6694
4415.1034   0.6330
4415.1227   0.6237
4415.1419   0.6420
4415.1612   0.6872
4415.1805   0.7545
4415.1998   0.8279
4415.2190   0.8927
4415.2383   0.9417
4415.2576   0.9735
4415.2768   0.9911
4415.2961   0.9989
4415.3154   1.0011
4415.3346  -1.0007
4415.3539  -1.0007
4415.3732  -0.9997
4415.3924  -0.9974
4415.4117  -0.9929
4415.4310  -0.9859
4415.4502  -0.9746
4415.4695  -0.9613
4415.4888  -0.9455
4415.5081  -0.9314
4415.5273  -0.9233
% 2600_4433218  1.0000  38
4432.8177  -1.0017
4432.8371  -1.0026
4432.8565  -1.0021
4432.8759  -1.0019
4432.8954  -1.0024
4432.9148  -1.0019
4432.9342  -1.0021
4432.9536  -1.0027
4432.9730  -1.0006
4432.9925  -0.9986
4433.0119  -0.9994
4433.0313   0.9988
4433.0507   0.9984
4433.0701   0.9977
4433.0896   0.9951
4433.1090   0.9908
4433.1284   0.9830
4433.1478   0.9744
4433.1672   0.9668
4433.1867   0.9611
4433.2061   0.9577
4433.2255   0.9570
4433.2449   0.9605
4433.2643   0.9678
4433.2838   0.9754
4433.3032   0.9831
4433.3226   0.9911
4433.3420   0.9967
4433.3615   0.9996
4433.3809   1.0004
4433.4003  -0.9987
4433.4197  -0.9972
4433.4391  -0.9967
4433.4586  -0.9966
4433.4780  -0.9969
4433.4974  -0.9968
4433.5168  -0.9963
4433.5362  -0.9990
% 2600_4442339  1.0032  40
4441.9066  -1.0001
4441.9260  -0.9998
4441.9454  -0.9991
4441.9648  -0.9987
4441.9843  -0.9989
4442.0037  -0.9999
4442.0231  -0.9999
4442.0425  -1.0003
4442.0619  -0.9999
4442.0814  -1.0005
4442.1008  -1.0026
4442.1202   1.0043
4442.1396   1.0021
4442.1590   0.9997
4442.1785   0.9970
4442.1979   0.9913
4442.2173   0.9832
4442.2367   0.9692
4442.2561   0.9482
4442.2756   0.9246
4442.2950   0.9061
4442.3144   0.8987
4442.3338   0.8981
4442.3533   0.9007
4442.3727   0.9082
4442.3921   0.9211
4442.4115   0.9396
4442.4309   0.9587
4442.4504   0.9743
4442.4698   0.9835
4442.4892   0.9877
4442.5086   0.9906
4442.5280  -0.9916
4442.5475  -0.9933
4442.5669  -0.9954
4442.5863  -0.9975
4442.6057  -1.0002
4442.6251  -1.0021
4442.6446  -1.0031
4442.6640  -1.0034
% 2600_4454381  1.0002  34
4454.0057  -1.0022
4454.0251  -1.0024
4454.0445  -1.0020
4454.0639  -1.0011
4454.0834  -1.0018
4454.1028  -1.0017
4454.1222  -1.0006
4454.1416  -1.0021
4454.1610  -1.0019
4454.1805  -1.0008
4454.1999   0.9998
4454.2193   1.0010
4454.2387   1.0008
4454.2581   0.9976
4454.2776   0.9924
4454.2970   0.9845
4454.3164   0.9772
4454.3358   0.9697
4454.3552   0.9664
4454.3747   0.9640
4454.3941   0.9656
4454.4135   0.9682
4454.4329   0.9717
4454.4523   0.9780
4454.4718   0.9836
4454.4912   0.9855
4454.5106   0.9884
4454.5300  -0.9930
4454.5494  -0.9962
4454.5689  -0.9979
4454.5883  -0.9953
4454.6077  -0.9921
4454.6271  -0.9889
4454.6466  -0.9800
% 2600_4466937  1.0023  31
4466.6837  -0.9791
4466.7033  -0.9876
4466.7228  -0.9923
4466.7424  -0.9960
4466.7620  -0.9985
4466.7816  -0.9996
4466.8011   1.0007
4466.8207   0.9994
4466.8403   0.9983
4466.8599   0.9982
4466.8794   0.9959
4466.8990   0.9939
4466.9186   0.9927
4466.9382   0.9930
4466.9577   0.9957
4466.9773   0.9978
4466.9969   0.9995
4467.0165   1.0001
4467.0360   1.0006
4467.0556   1.0015
4467.0752   1.0020
4467.0948   1.0029
4467.1143  -1.0023
4467.1339  -1.0014
4467.1535  -1.0004
4467.1731  -1.0000
4467.1926  -1.0003
4467.2122  -1.0013
4467.2318  -1.0007
4467.2514  -0.9992
4467.2709  -0.9983
% 2600_4469375  0.9868  28
4469.1501  -0.9326
4469.1696  -0.9363
4469.1892  -0.9417
4469.2088  -0.9499
4469.2284  -0.9599
4469.2479  -0.9671
4469.2675   0.9672
4469.2871   0.9583
4469.3067   0.9432
4469.3262   0.9284
4469.3458   0.9202
4469.3654   0.9167
4469.3850   0.9150
4469.4045   0.9199
4469.4241   0.9315
4469.4437   0.9469
4469.4633   0.9631
4469.4828   0.9754
4469.5024   0.9837
4469.5220   0.9870
4469.5416  -0.9876
4469.5611  -0.9872
4469.5807  -0.9871
4469.6003  -0.9860
4469.6199  -0.9863
4469.6394  -0.9889
4469.6590  -0.9918
4469.6786  -0.9934
% 2600_4482739  0.9933  33
4482.4415  -0.9896
4482.4611  -0.9908
4482.4807  -0.9919
4482.5003  -0.9914
4482.5198  -0.9902
4482.5394  -0.9906
4482.5590  -0.9907
4482.5786  -0.9905
4482.5981   0.9910
4482.6177   0.9893
4482.6373   0.9860
4482.6569   0.9846
4482.6764   0.9822
4482.6960   0.9801
4482.7156   0.9801
4482.7352   0.9808
4482.7547   0.9798
4482.7743   0.9804
4482.7939   0.9825
4482.8135   0.9851
4482.8330   0.9881
4482.8526   0.9917
4482.8722   0.9935
4482.8918   0.9931
4482.9113  -0.9930
4482.9309  -0.9932
4482.9505  -0.9959
4482.9701  -0.9962
4482.9896  -0.9950
4483.0092  -0.9954
4483.0288  -0.9964
4483.0484  -0.9991
4483.0679  -0.9992
% 2600_4484220  1.0007  35
4483.9097  -0.9930
4483.9293  -0.9936
4483.9489  -0.9945
4483.9684  -0.9949
4483.9880  -0.9965
4484.0076  -0.9981
4484.0272  -0.9981
4484.0467  -0.9966
4484.0663   0.9976
4484.0859   0.9977
4484.1055   0.9926
4484.1250   0.9830
4484.1446   0.9719
4484.1642   0.9620
4484.1838   0.9549
4484.2033   0.9514
4484.2229   0.9508
4484.2425   0.9544
4484.2621   0.9591
4484.2816   0.9665
4484.3012   0.9787
4484.3208   0.9901
4484.3404   0.9972
4484.3599   1.0005
4484.3795   1.0033
4484.3991   1.0019
4484.4187  -0.9990
4484.4382  -0.9988
4484.4578  -1.0000
4484.4774  -0.9991
4484.4970  -0.9995
4484.5165  -1.0012
4484.5361  -1.0014
4484.5557  -1.0013
4484.5753  -1.0001
% 2600_4485676  1.0023  33
4485.3778  -0.9996
4485.3974  -0.9969
4485.4170  -0.9970
4485.4365  -0.9981
4485.4561  -0.9983
4485.4757  -0.9991
4485.4953  -0.9985
4485.5149  -0.9998
4485.5344   1.0019
4485.5540   0.9999
4485.5736   0.9962
4485.5932   0.9945
4485.6127   0.9908
4485.6323   0.9878
4485.6519   0.9844
4485.6715   0.9829
4485.6910   0.9851
4485.7106   0.9877
4485.7302   0.9906
4485.7498   0.9936
4485.7693   0.9982
4485.7889   1.0014
4485.8085   1.0020
4485.8281   1.0030
4485.8476  -1.0035
4485.8672  -1.0027
4485.8868  -1.0023
4485.9064  -1.0006
4485.9259  -0.9999
4485.9455  -1.0005
4485.9651  -1.0006
4485.9847  -0.9999
4486.0042  -0.9997
% 2600_4517524  1.0028  47
4517.1680  -0.9961
4517.1878  -0.9968
4517.2075  -0.9967
4517.2272  -0.9966
4517.2470  -0.9976
4517.2667  -0.9996
4517.2864  -0.9988
4517.3062  -0.9986
4517.3259  -0.9999
4517.3456   1.0002
4517.3654   0.9996
4517.3851   0.9985
4517.4048   0.9983
4517.4246   0.9970
4517.4443   0.9957
4517.4640   0.9952
4517.4837   0.9950
4517.5035   0.9943
4517.5232   0.9940
4517.5429   0.9944
4517.5627   0.9956
4517.5824   0.9968
4517.6021   0.9981
4517.6219   0.9985
4517.6416   0.9995
4517.6613   0.9997
4517.6811   0.9998
4517.7008   1.0010
4517.7205   1.0016
4517.7403   1.0011
4517.7600   1.0030
4517.7797   1.0033
4517.7995  -1.0023
4517.8192  -1.0020
4517.8389  -1.0029
4517.8587  -1.0040
4517.8784  -1.0017
4517.8981  -1.0024
4517.9179  -1.0021
4517.9376  -1.0013
4517.9573  -1.0004
4517.9770  -1.0009
4517.9968  -1.0020
4518.0165  -1.0004
4518.0362  -1.0002
4518.0560  -1.0011
4518.0757  -0.9998
% 2600_4547847  1.0001  48
4547.3377  -0.9958
4547.3576  -0.9987
4547.3775  -0.9991
4547.3974  -0.9989
4547.4173  -0.9996
4547.4372  -1.0000
4547.4570  -1.0002
4547.4769  -1.0005
4547.4968  -1.0000
4547.5167  -0.9993
4547.5366  -0.9995
4547.5565  -0.9994
4547.5764  -0.9987
4547.5963   0.9994
4547.6162   0.9987
4547.6361   0.9968
4547.6560   0.9964
4547.6758   0.9963
4547.6957   0.9947
4547.7156   0.9916
4547.7355   0.9861
4547.7554   0.9790
4547.7753   0.9712
4547.7952   0.9656
4547.8151   0.9610
4547.8350   0.9587
4547.8549   0.9585
4547.8748   0.9609
4547.8947   0.9666
4547.9145   0.9735
4547.9344   0.9827
4547.9543   0.9918
4547.9742   0.9965
4547.9941   0.9989
4548.0140   1.0005
4548.0339   1.0006
4548.0538   1.0006
4548.0737  -1.0001
4548.0936  -1.0000
4548.1135  -0.9994
4548.1333  -0.9986
4548.1532  -0.9989
4548.1731  -1.0005
4548.1930  -1.0012
4548.2129  -1.0011
4548.2328  -1.0008
4548.2527  -1.0003
4548.2726  -0.9997
% 2600_4602940  1.0002  43
4602.5137  -1.0009
4602.5339  -1.0014
4602.5541  -1.0007
4602.5743  -1.0000
4602.5946  -0.9999
4602.6148  -0.9994
4602.6350  -0.9986
4602.6552  -0.9985
4602.6754  -0.9968
4602.6957  -0.9962
4602.7159  -0.9974
4602.7361   0.9978
4602.7563   0.9958
4602.7765   0.9939
4602.7967   0.9933
4602.8170   0.9921
4602.8372   0.9880
4602.8574   0.9834
4602.8776   0.9785
4602.8978   0.9732
4602.9181   0.9713
4602.9383   0.9733
4602.9585   0.9744
4602.9787   0.9737
4602.9989   0.9749
4603.0191   0.9832
4603.0394   0.9928
4603.0596   0.9980
4603.0798   0.9997
4603.1000   0.9990
4603.1202   0.9994
4603.1405   1.0002
4603.1607  -0.9995
4603.1809  -0.9993
4603.2011  -0.9998
4603.2213  -0.9991
4603.2415  -0.9995
4603.2618  -0.9995
4603.2820  -1.0000
4603.3022  -1.0005
4603.3224  -1.0000
4603.3426  -0.9998
4603.3629  -1.0008
% 2600_4607646  1.0000  46
4607.2042  -1.0000
4607.2244  -1.0001
4607.2447  -1.0001
4607.2649  -0.9998
4607.2851  -0.9986
4607.3053  -0.9972
4607.3255  -0.9987
4607.3457  -0.9995
4607.3660  -0.9988
4607.3862  -0.9999
4607.4064  -1.0002
4607.4266   1.0001
4607.4468   1.0009
4607.4671   1.0013
4607.4873   0.9995
4607.5075   0.9981
4607.5277   0.9967
4607.5479   0.9934
4607.5681   0.9893
4607.5884   0.9856
4607.6086   0.9828
4607.6288   0.9809
4607.6490   0.9803
4607.6692   0.9808
4607.6895   0.9814
4607.7097   0.9850
4607.7299   0.9901
4607.7501   0.9932
4607.7703   0.9952
4607.7905   0.9962
4607.8108   0.9978
4607.8310   1.0001
4607.8512   0.9996
4607.8714   0.9973
4607.8916  -0.9978
4607.9119  -0.9992
4607.9321  -0.9984
4607.9523  -0.9970
4607.9725  -0.9966
4607.9927  -0.9975
4608.0129  -0.9979
4608.0332  -0.9994
4608.0534  -1.0004
4608.0736  -1.0002
4608.0938  -0.9989
4608.1140  -0.9990
% 2600_4611279  0.9985  50
4610.7626  -0.9999
4610.7828  -1.0001
4610.8030  -0.9987
4610.8233  -0.9980
4610.8435  -0.9985
4610.8637  -0.9991
4610.8839  -0.9999
4610.9041  -0.9987
4610.9244  -0.9975
4610.9446  -0.9985
4610.9648  -0.9998
4610.9850  -0.9989
4611.0052  -0.9983
4611.0254   0.9993
4611.0457   1.0000
4611.0659   0.9995
4611.0861   0.9979
4611.1063   0.9963
4611.1265   0.9937
4611.1468   0.9910
4611.1670   0.9852
4611.1872   0.9776
4611.2074   0.9693
4611.2276   0.9619
4611.2478   0.9560
4611.2681   0.9532
4611.2883   0.9547
4611.3085   0.9581
4611.3287   0.9648
4611.3489   0.9733
4611.3692   0.9825
4611.3894   0.9909
4611.4096   0.9957
4611.4298   0.9978
4611.4500   0.9974
4611.4702   0.9970
4611.4905   0.9971
4611.5107   0.9969
4611.5309  -0.9964
4611.5511  -0.9967
4611.5713  -0.9979
4611.5915  -0.9993
4611.6118  -0.9986
4611.6320  -0.9967
4611.6522  -0.9973
4611.6724  -0.9978
4611.6926  -0.9974
4611.7129  -0.9981
4611.7331  -0.9984
4611.7533  -0.9977
% 2600_4619288  0.9994  37
4618.8903  -0.7876
4618.9105  -0.8618
4618.9307  -0.9194
4618.9509  -0.9582
4618.9711  -0.9810
4618.9914  -0.9926
4619.0116  -0.9964
4619.0318  -0.9985
4619.0520  -1.0003
4619.0722  -0.9999
4619.0924   0.9989
4619.1127   0.9995
4619.1329   1.0007
4619.1531   0.9990
4619.1733   0.9944
4619.1935   0.9888
4619.2137   0.9840
4619.2340   0.9800
4619.2542   0.9771
4619.2744   0.9747
4619.2946   0.9740
4619.3148   0.9758
4619.3351   0.9790
4619.3553   0.9834
4619.3755   0.9893
4619.3957   0.9943
4619.4159   0.9966
4619.4361   0.9971
4619.4564  -0.9960
4619.4766  -0.9962
4619.4968  -0.9951
4619.5170  -0.9913
4619.5372  -0.9875
4619.5575  -0.9850
4619.5777  -0.9811
4619.5979  -0.9769
4619.6181  -0.9752
% 2600_4625045  1.0018  50
4624.4502  -1.0006
4624.4704  -1.0007
4624.4907  -1.0007
4624.5109  -0.9998
4624.5311  -1.0003
4624.5513  -1.0011
4624.5715  -1.0025
4624.5918  -1.0024
4624.6120  -1.0002
4624.6322  -1.0010
4624.6524  -1.0004
4624.6726  -1.0002
4624.6928  -1.0017
4624.7131  -1.0021
4624.7333  -1.0019
4624.7535   1.0019
4624.7737   1.0005
4624.7939   1.0010
4624.8142   1.0000
4624.8344   0.9975
4624.8546   0.9975
4624.8748   0.9971
4624.8950   0.9954
4624.9152   0.9931
4624.9355   0.9898
4624.9557   0.9856
4624.9759   0.9828
4624.9961   0.9808
4625.0163   0.9786
4625.0366   0.9774
4625.0568   0.9781
4625.0770   0.9799
4625.0972   0.9850
4625.1174   0.9893
4625.1376   0.9910
4625.1579   0.9948
4625.1781   0.9991
4625.1983   1.0012
4625.2185   1.0021
4625.2387   1.0016
4625.2590  -1.0011
4625.2792  -1.0011
4625.2994  -1.0012
4625.3196  -1.0004
4625.3398  -0.9985
4625.3600  -0.9958
4625.3803  -0.9928
4625.4005  -0.9881
4625.4207  -0.9833
4625.4409  -0.9798
% 2600_4637503  1.0033  46
4637.0760  -1.0027
4637.0964  -1.0018
4637.1168  -1.0033
4637.1372  -1.0030
4637.1575  -1.0035
4637.1779  -1.0021
4637.1983  -1.0011
4637.2187  -1.0014
4637.2391  -1.0004
4637.2595  -1.0016
4637.2799  -1.0037
4637.3002   1.0030
4637.3206   1.0029
4637.3410   1.0031
4637.3614   1.0009
4637.3818   0.9994
4637.4022   0.9955
4637.4225   0.9910
4637.4429   0.9871
4637.4633   0.9850
4637.4837   0.9828
4637.5041   0.9803
4637.5245   0.9828
4637.5449   0.9863
4637.5652   0.9892
4637.5856   0.9933
4637.6060   0.9978
4637.6264   1.0008
4637.6468   1.0016
4637.6672   1.0021
4637.6876   1.0030
4637.7079   1.0034
4637.7283   1.0035
4637.7487   1.0032
4637.7691  -1.0013
4637.7895  -1.0003
4637.8099  -1.0003
4637.8303  -1.0008
4637.8506  -0.9995
4637.8710  -0.9976
4637.8914  -0.9916
4637.9118  -0.9791
4637.9322  -0.9646
4637.9526  -0.9465
4637.9730  -0.9260
4637.9933  -0.9082
% 2600_4643463  1.0005  46
4643.0081  -0.9981
4643.0285  -0.9977
4643.0489  -0.9997
4643.0693  -1.0000
4643.0897  -0.9986
4643.1101  -0.9978
4643.1305  -0.9976
4643.1508  -0.9998
4643.1712  -1.0011
4643.1916  -1.0005
4643.2120  -1.0000
4643.2324   0.9993
4643.2528   0.9992
4643.2731   0.9988
4643.2935   0.9985
4643.3139   0.9981
4643.3343   0.9974
4643.3547   0.9954
4643.3751   0.9931
4643.3955   0.9890
4643.4158   0.9864
4643.4362   0.9860
4643.4566   0.9848
4643.4770   0.9850
4643.4974   0.9876
4643.5178   0.9899
4643.5382   0.9918
4643.5585   0.9961
4643.5789   0.9988
4643.5993   0.9991
4643.6197   1.0008
4643.6401   1.0014
4643.6605   1.0007
4643.6809   1.0004
4643.7012  -1.0006
4643.7216  -1.0007
4643.7420  -1.0003
4643.7624  -0.9988
4643.7828  -0.9994
4643.8032  -0.9995
4643.8236  -0.9991
4643.8439  -0.9996
4643.8643  -1.0003
4643.8847  -0.9997
4643.9051  -0.9997
4643.9255  -1.0003
% 2600_4661534  1.0021  28
4661.2124  -1.0014
4661.2327  -1.0024
4661.2531  -1.0043
4661.2735  -1.0035
4661.2939  -1.0016
4661.3143  -1.0023
4661.3347  -1.0027
4661.3550  -1.0024
4661.3754   1.0016
4661.3958   1.0022
4661.4162   1.0016
4661.4366   0.9993
4661.4570   0.9976
4661.4774   0.9974
4661.4977   0.9967
4661.5181   0.9947
4661.5385   0.9951
4661.5589   0.9967
4661.5793   0.9974
4661.5997   0.9981
4661.6201   0.9993
4661.6404   0.9999
4661.6608  -0.9984
4661.6812  -0.9941
4661.7016  -0.9903
4661.7220  -0.9868
4661.7424  -0.9845
4661.7628  -0.9834
% 2600_4667453  0.9984  40
4667.0629  -0.9956
4667.0833  -0.9968
4667.1037  -0.9981
4667.1241  -0.9995
4667.1445  -0.9990
4667.1648  -0.9980
4667.1852  -0.9969
4667.2056  -0.9952
4667.2260  -0.9947
4667.2464  -0.9945
4667.2668   0.9948
4667.2872   0.9943
4667.3075   0.9934
4667.3279   0.9905
4667.3483   0.9847
4667.3687   0.9744
4667.3891   0.9643
4667.4095   0.9576
4667.4299   0.9531
4667.4502   0.9516
4667.4706   0.9524
4667.4910   0.9575
4667.5114   0.9655
4667.5318   0.9758
4667.5522   0.9856
4667.5726   0.9936
4667.5929   0.9991
4667.6133   1.0009
4667.6337   1.0013
4667.6541  -1.0012
4667.6745  -0.9991
4667.6949  -0.9969
4667.7152  -0.9958
4667.7356  -0.9945
4667.7560  -0.9928
4667.7764  -0.9939
4667.7968  -0.9954
4667.8172  -0.9960
4667.8376  -0.9970
4667.8579  -0.9994
% 2600_4678846  0.9987  39
4678.3756  -0.9980
4678.3961  -0.9990
4678.4167  -0.9993
4678.4372  -0.9987
4678.4578  -0.9980
4678.4783  -0.9972
4678.4989  -0.9968
4678.5194  -0.9962
4678.5400  -0.9971
4678.5605  -0.9965
4678.5811  -0.9957
4678.6017  -0.9976
4678.6222   0.9989
4678.6428   0.9987
4678.6633   0.9961
4678.6839   0.9946
4678.7044   0.9929
4678.7250   0.9880
4678.7455   0.9791
4678.7661   0.9676
4678.7867   0.9563
4678.8072   0.9501
4678.8278   0.9459
4678.8483   0.9432
4678.8689   0.9450
4678.8894   0.9511
4678.9100   0.9617
4678.9305   0.9739
4678.9511   0.9851
4678.9717   0.9928
4678.9922   0.9951
4679.0128  -0.9920
4679.0333  -0.9853
4679.0539  -0.9741
4679.0744  -0.9607
4679.0950  -0.9454
4679.1155  -0.9311
4679.1361  -0.9225
4679.1567  -0.9176
% 2600_4690137  1.0011  32
4689.8249  -1.0015
4689.8455  -1.0028
4689.8660  -1.0050
4689.8866  -1.0059
4689.9071  -1.0033
4689.9277  -1.0015
4689.9482  -1.0010
4689.9688  -1.0018
4689.9893   1.0016
4690.0099   1.0014
4690.0305   1.0004
4690.0510   0.9987
4690.0716   0.9966
4690.0921   0.9958
4690.1127   0.9946
4690.1332   0.9940
4690.1538   0.9957
4690.1743   0.9973
4690.1949   0.9972
4690.2154   0.9983
4690.2360   0.9993
4690.2566   0.9991
4690.2771   0.9994
4690.2977   1.0006
4690.3182  -1.0007
4690.3388  -0.9989
4690.3593  -0.9979
4690.3799  -0.9986
4690.4004  -0.9978
4690.4210  -0.9998
4690.4416  -1.0005
4690.4621  -1.0000
% 2600_4704948  0.9997  38
4704.5426  -0.9971
4704.5631  -0.9965
4704.5837  -0.9977
4704.6042  -0.9985
4704.6248  -0.9988
4704.6453  -0.9996
4704.6659  -1.0001
4704.6864  -0.9996
4704.7070  -1.0008
4704.7276  -0.9999
4704.7481   0.9991
4704.7687   0.9993
4704.7892   0.9998
4704.8098   0.9993
4704.8303   0.9971
4704.8509   0.9948
4704.8714   0.9928
4704.8920   0.9914
4704.9126   0.9918
4704.9331   0.9916
4704.9537   0.9906
4704.9742   0.9896
4704.9948   0.9906
4705.0153   0.9940
4705.0359   0.9968
4705.0564   0.9974
4705.0770   0.9979
4705.0975   0.9997
4705.1181   1.0007
4705.1387  -1.0003
4705.1592  -0.9998
4705.1798  -1.0003
4705.2003  -1.0016
4705.2209  -1.0015
4705.2414  -1.0007
4705.2620  -1.0006
4705.2825  -1.0010
4705.3031  -1.0018
% 2600_4707274  1.0021  38
4706.8447  -1.0022
4706.8653  -1.0023
4706.8858  -1.0019
4706.9064  -1.0021
4706.9269  -1.0008
4706.9475  -1.0003
4706.9680  -1.0008
4706.9886  -1.0011
4707.0091  -1.0017
4707.0297  -1.0033
4707.0503  -1.0025
4707.0708   1.0007
4707.0914   1.0001
4707.1119   0.9995
4707.1325   0.9968
4707.1530   0.9921
4707.1736   0.9847
4707.1941   0.9751
4707.2147   0.9662
4707.2353   0.9621
4707.2558   0.9593
4707.2764   0.9574
4707.2969   0.9585
4707.3175   0.9631
4707.3380   0.9703
4707.3586   0.9792
4707.3791   0.9884
4707.3997   0.9942
4707.4203   0.9960
4707.4408   0.9970
4707.4614  -0.9971
4707.4819  -0.9954
4707.5025  -0.9962
4707.5230  -0.9972
4707.5436  -0.9977
4707.5641  -0.9984
4707.5847  -0.9994
4707.6053  -1.0008
% 2600_4710283  0.9990  40
4709.7636  -0.9925
4709.7842  -0.9948
4709.8047  -0.9958
4709.8253  -0.9967
4709.8458  -0.9972
4709.8664  -0.9976
4709.8870  -0.9992
4709.9075  -1.0002
4709.9281  -1.0000
4709.9486  -0.9988
4709.9692  -0.9990
4709.9897  -0.9985
4710.0103  -0.9984
4710.0308   0.9986
4710.0514   0.9991
4710.0720   0.9991
4710.0925   0.9997
4710.1131   0.9985
4710.1336   0.9968
4710.1542   0.9961
4710.1747   0.9945
4710.1953   0.9919
4710.2158   0.9887
4710.2364   0.9866
4710.2570   0.9850
4710.2775   0.9845
4710.2981   0.9855
4710.3186   0.9869
4710.3392   0.9882
4710.3597   0.9919
4710.3803   0.9955
4710.4008   0.9967
4710.4214   0.9971
4710.4420  -0.9957
4710.4625  -0.9927
4710.4831  -0.9928
4710.5036  -0.9961
4710.5242  -0.9989
4710.5447  -1.0002
4710.5653  -1.0006
% 2600_4728546  1.0014  36
4728.1986  -0.9974
4728.2193  -0.9983
4728.2400  -0.9996
4728.2608  -1.0010
4728.2815  -1.0011
4728.3022  -1.0014
4728.3230  -1.0012
4728.3437  -1.0000
4728.3644   0.9999
4728.3851   1.0000
4728.4059   0.9986
4728.4266   0.9954
4728.4473   0.9923
4728.4681   0.9892
4728.4888   0.9858
4728.5095   0.9832
4728.5302   0.9807
4728.5510   0.9812
4728.5717   0.9841
4728.5924   0.9869
4728.6131   0.9900
4728.6339   0.9941
4728.6546   0.9982
4728.6753   1.0008
4728.6961   1.0023
4728.7168   1.0028
4728.7375  -1.0021
4728.7582  -1.0013
4728.7790  -1.0030
4728.7997  -1.0035
4728.8204  -1.0024
4728.8412  -1.0020
4728.8619  -1.0016
4728.8826  -1.0008
4728.9033  -0.9982
4728.9241  -0.9957
% 2600_4741529  1.0006  36
4741.1329  -1.0005
4741.1536  -1.0005
4741.1743  -1.0004
4741.1950  -0.9997
4741.2158  -0.9993
4741.2365  -1.0002
4741.2572  -1.0003
4741.2780  -1.0003
4741.2987  -1.0014
4741.3194   1.0032
4741.3401   0.9995
4741.3609   0.9980
4741.3816   0.9985
4741.4023   0.9975
4741.4230   0.9964
4741.4438   0.9955
4741.4645   0.9939
4741.4852   0.9923
4741.5060   0.9933
4741.5267   0.9930
4741.5474   0.9929
4741.5681   0.9936
4741.5889   0.9950
4741.6096   0.9967
4741.6303   0.9984
4741.6511   1.0002
4741.6718   1.0007
4741.6925   0.9999
4741.7132  -0.9989
4741.7340  -0.9993
4741.7547  -0.9982
4741.7754  -0.9969
4741.7962  -0.9954
4741.8169  -0.9954
4741.8376  -0.9963
4741.8583  -0.9976
% 2600_4745800  1.0000  39
4745.4029  -1.0027
4745.4236  -1.0028
4745.4443  -1.0045
4745.4651  -1.0029
4745.4858  -1.0023
4745.5065  -1.0054
4745.5272  -1.0063
4745.5480  -1.0027
4745.5687  -1.0014
4745.5894  -1.0008
4745.6102   0.9995
4745.6309   0.9988
4745.6516   0.9985
4745.6723   0.9974
4745.6931   0.9948
4745.7138   0.9918
4745.7345   0.9907
4745.7553   0.9896
4745.7760   0.9881
4745.7967   0.9878
4745.8174   0.9887
4745.8382   0.9904
4745.8589   0.9918
4745.8796   0.9943
4745.9004   0.9965
4745.9211   0.9979
4745.9418   0.9995
4745.9625   1.0000
4745.9833   0.9987
4746.0040  -0.9976
4746.0247  -0.9988
4746.0454  -0.9992
4746.0662  -0.9981
4746.0869  -0.9976
4746.1076  -0.9983
4746.1284  -0.9994
4746.1491  -1.0001
4746.1698  -0.9992
4746.1905  -0.9997
% 2600_4757578  1.0013  39
4757.1827  -1.0039
4757.2036  -1.0016
4757.2245  -1.0008
4757.2454  -1.0009
4757.2663  -1.0014
4757.2872  -1.0007
4757.3081  -0.9998
4757.3290  -0.9999
4757.3499  -0.9996
4757.3708   1.0005
4757.3917   1.0015
4757.4127   1.0020
4757.4336   1.0012
4757.4545   1.0005
4757.4754   0.9996
4757.4963   0.9979
4757.5172   0.9971
4757.5381   0.9972
4757.5590   0.9959
4757.5799   0.9953
4757.6008   0.9975
4757.6217   0.9987
4757.6426   0.9983
4757.6635   0.9984
4757.6844   0.9994
4757.7053   1.0011
4757.7262   1.0009
4757.7471   1.0001
4757.7680   1.0011
4757.7889  -1.0020
4757.8098  -1.0014
4757.8307  -0.9997
4757.8516  -0.9989
4757.8725  -0.9999
4757.8934  -1.0006
4757.9143  -1.0006
4757.9352  -1.0018
4757.9562  -1.0005
4757.9771  -1.0013
% 2600_4788756  1.0002  34
4788.3922  -0.9999
4788.4131  -0.9986
4788.4340  -0.9973
4788.4549  -0.9983
4788.4758  -0.9997
4788.4967  -0.9994
4788.5176  -0.9996
4788.5385  -0.9988
4788.5594  -0.9996
4788.5803   1.0009
4788.6013   1.0002
4788.6222   0.9984
4788.6431   0.9968
4788.6640   0.9957
4788.6849   0.9941
4788.7058   0.9930
4788.7267   0.9930
4788.7476   0.9924
4788.7685   0.9924
4788.7894   0.9919
4788.8103   0.9924
4788.8312   0.9945
4788.8521   0.9965
4788.8730   0.9989
4788.8939   0.9997
4788.9148   0.9999
4788.9357  -0.9995
4788.9566  -0.9987
4788.9775  -1.0021
4788.9984  -1.0022
4789.0193  -1.0013
4789.0402  -1.0012
4789.0611  -1.0011
4789.0820  -1.0007
% 2600_4800649  0.9998  41
4800.1911  -0.9938
4800.2122  -0.9950
4800.2333  -0.9952
4800.2543  -0.9948
4800.2754  -0.9955
4800.2965  -0.9969
4800.3176  -0.9981
4800.3387  -0.9986
4800.3598  -0.9995
4800.3808  -0.9989
4800.4019  -0.9985
4800.4230   0.9982
4800.4441   0.9991
4800.4652   0.9995
4800.4863   0.9990
4800.5073   0.9975
4800.5284   0.9964
4800.5495   0.9955
4800.5706   0.9939
4800.5917   0.9920
4800.6127   0.9909
4800.6338   0.9898
4800.6549   0.9893
4800.6760   0.9894
4800.6971   0.9899
4800.7182   0.9925
4800.7392   0.9961
4800.7603   0.9985
4800.7814   0.9995
4800.8025   0.9998
4800.8236   1.0001
4800.8447  -1.0007
4800.8657  -1.0010
4800.8868  -0.9998
4800.9079  -0.9993
4800.9290  -0.9983
4800.9501  -0.9974
4800.9711  -0.9957
4800.9922  -0.9954
4801.0133  -0.9946
4801.0344  -0.9949
% 2600_4807708  1.0016  44
4807.2327  -1.0015
4807.2538  -1.0015
4807.2748  -1.0004
4807.2959  -0.9997
4807.3170  -1.0005
4807.3381  -1.0002
4807.3592  -1.0003
4807.3802  -1.0014
4807.4013  -1.0013
4807.4224  -1.0008
4807.4435  -1.0013
4807.4646   1.0004
4807.4857   1.0005
4807.5067   1.0011
4807.5278   1.0015
4807.5489   1.0000
4807.5700   0.9994
4807.5911   0.9994
4807.6122   0.9999
4807.6332   0.9993
4807.6543   0.9991
4807.6754   0.9987
4807.6965   0.9981
4807.7176   0.9989
4807.7386   0.9990
4807.7597   0.9988
4807.7808   0.9996
4807.8019   0.9998
4807.8230   1.0003
4807.8441   1.0013
4807.8651   1.0020
4807.8862   1.0013
4807.9073   1.0010
4807.9284  -1.0015
4807.9495  -1.0025
4807.9706  -1.0014
4807.9916  -1.0003
4808.0127  -1.0001
4808.0338  -1.0018
4808.0549  -1.0016
4808.0760  -1.0010
4808.0971  -1.0001
4808.1181  -1.0004
4808.1392  -1.0009
% 2600_4835867  0.9997  28
4835.5993  -1.0009
4835.6205  -1.0006
4835.6418  -0.9993
4835.6631  -0.9982
4835.6843  -0.9977
4835.7056  -0.9981
4835.7269   0.9995
4835.7481   0.9996
4835.7694   0.9984
4835.7906   0.9962
4835.8119   0.9939
4835.8332   0.9930
4835.8544   0.9925
4835.8757   0.9930
4835.8970   0.9944
4835.9182   0.9961
4835.9395   0.9969
4835.9608   0.9972
4835.9820   0.9984
4836.0033   0.9988
4836.0246  -0.9962
4836.0458  -0.9923
4836.0671  -0.9871
4836.0883  -0.9757
4836.1096  -0.9576
4836.1309  -0.9326
4836.1521  -0.9007
4836.1734  -0.8707
% 2600_4885430  0.9947  35
4885.0655  -0.9929
4885.0870  -0.9934
4885.1084  -0.9930
4885.1299  -0.9921
4885.1513  -0.9943
4885.1728  -0.9959
4885.1942  -0.9959
4885.2157  -0.9957
4885.2371  -0.9953
4885.2586   0.9949
4885.2800   0.9946
4885.3015   0.9950
4885.3229   0.9934
4885.3444   0.9894
4885.3658   0.9860
4885.3873   0.9840
4885.4087   0.9826
4885.4302   0.9818
4885.4516   0.9817
4885.4731   0.9828
4885.4945   0.9848
4885.5160   0.9878
4885.5374   0.9913
4885.5589   0.9932
4885.5803   0.9927
4885.6018   0.9918
4885.6232  -0.9923
4885.6447  -0.9917
4885.6661  -0.9908
4885.6876  -0.9913
4885.7090  -0.9918
4885.7305  -0.9928
4885.7519  -0.9948
4885.7734  -0.9959
4885.7948  -0.9962
% 2600_4886331  0.9970  41
4885.9020  -0.9944
4885.9235  -0.9965
4885.9449  -0.9965
4885.9664  -0.9955
4885.9878  -0.9945
4886.0093  -0.9945
4886.0307  -0.9935
4886.0522  -0.9943
4886.0736  -0.9953
4886.0951  -0.9960
4886.1165   0.9969
4886.1380   0.9967
4886.1594   0.9949
4886.1809   0.9933
4886.2023   0.9899
4886.2238   0.9842
4886.2452   0.9786
4886.2667   0.9743
4886.2881   0.9709
4886.3096   0.9692
4886.3310   0.9694
4886.3525   0.9735
4886.3739   0.9776
4886.3954   0.9810
4886.4168   0.9855
4886.4383   0.9910
4886.4597   0.9955
4886.4812   0.9971
4886.5026   0.9980
4886.5241   0.9984
4886.5455   0.9982
4886.5670  -0.9972
4886.5884  -0.9970
4886.6099  -0.9969
4886.6313  -0.9975
4886.6528  -0.9993
4886.6742  -0.9985
4886.6956  -0.9964
4886.7171  -0.9969
4886.7385  -0.9979
4886.7600  -0.9968
% 2600_4891492  0.9975  54
4890.8997  -0.9863
4890.9212  -0.9954
4890.9426  -0.9986
4890.9641  -0.9991
4890.9855  -0.9997
4891.0070  -0.9998
4891.0284  -0.9985
4891.0499  -0.9975
4891.0713  -0.9985
4891.0928  -0.9983
4891.1142  -0.9982
4891.1357  -0.9991
4891.1571  -0.9993
4891.1786  -0.9991
4891.2000   0.9989
4891.2215   0.9982
4891.2429   0.9977
4891.2644   0.9964
4891.2858   0.9935
4891.3073   0.9882
4891.3287   0.9778
4891.3502   0.9603
4891.3716   0.9328
4891.3931   0.8930
4891.4145   0.8452
4891.4360   0.7998
4891.4574   0.7644
4891.4789   0.7439
4891.5003   0.7435
4891.5218   0.7629
4891.5432   0.8008
4891.5647   0.8500
4891.5861   0.8998
4891.6075   0.9415
4891.6290   0.9702
4891.6504   0.9864
4891.6719   0.9937
4891.6933   0.9973
4891.7148   0.9989
4891.7362   0.9975
4891.7577   0.9968
4891.7791  -0.9974
4891.8006  -0.9983
4891.8220  -0.9994
4891.8435  -0.9986
4891.8649  -0.9989
4891.8864  -0.9991
4891.9078  -0.9994
4891.9293  -0.9996
4891.9507  -0.9989
4891.9722  -0.9978
4891.9936  -0.9973
4892.0151  -0.9982
4892.0365  -0.9985
% 2600_4892859  0.9996  42
4892.3797  -0.9947
4892.4011  -0.9963
4892.4226  -0.9977
4892.4440  -0.9974
4892.4655  -0.9958
4892.4869  -0.9977
4892.5084  -0.9992
4892.5298  -1.0006
4892.5513  -0.9999
4892.5727  -0.9989
4892.5942  -0.9994
4892.6156   0.9993
4892.6371   0.9995
4892.6585   0.9991
4892.6800   0.9990
4892.7014   0.9980
4892.7229   0.9981
4892.7443   0.9970
4892.7657   0.9953
4892.7872   0.9932
4892.8086   0.9916
4892.8301   0.9902
4892.8515   0.9900
4892.8730   0.9898
4892.8944   0.9908
4892.9159   0.9932
4892.9373   0.9953
4892.9588   0.9968
4892.9802   0.9978
4893.0017   0.9986
4893.0231   1.0002
4893.0446   1.0000
4893.0660  -0.9985
4893.0875  -0.9984
4893.1089  -0.9991
4893.1304  -0.9987
4893.1518  -0.9979
4893.1733  -0.9982
4893.1947  -0.9990
4893.2162  -0.9991
4893.2376  -0.9989
4893.2591  -0.9998
% 2600_4903310  1.0005  48
4902.8039  -0.9994
4902.8254  -0.9990
4902.8468  -0.9990
4902.8683  -0.9994
4902.8897  -0.9995
4902.9112  -0.9982
4902.9326  -0.9985
4902.9540  -0.9993
4902.9755  -1.0002
4902.9969  -1.0013
4903.0184  -1.0016
4903.0398  -1.0019
4903.0613   1.0018
4903.0827   1.0016
4903.1042   1.0003
4903.1256   0.9987
4903.1471   0.9953
4903.1685   0.9898
4903.1900   0.9806
4903.2114   0.9685
4903.2329   0.9553
4903.2543   0.9422
4903.2758   0.9335
4903.2972   0.9301
4903.3187   0.9297
4903.3401   0.9337
4903.3616   0.9430
4903.3830   0.9569
4903.4045   0.9729
4903.4259   0.9864
4903.4474   0.9946
4903.4688   0.9980
4903.4903   0.9997
4903.5117   1.0009
4903.5332   1.0011
4903.5546   1.0006
4903.5761  -1.0006
4903.5975  -1.0011
4903.6190  -1.0005
4903.6404  -0.9993
4903.6619  -0.9988
4903.6833  -0.9985
4903.7048  -0.9987
4903.7262  -0.9981
4903.7477  -0.9979
4903.7691  -0.9989
4903.7906  -0.9992
4903.8120  -0.9986
% 2600_4907731  1.0012  32
4907.3941  -1.0015
4907.4155  -1.0007
4907.4370  -0.9994
4907.4584  -1.0004
4907.4799  -1.0010
4907.5013  -1.0002
4907.5228  -1.0006
4907.5442  -1.0020
4907.5657   1.0014
4907.5871   0.9995
4907.6086   0.9996
4907.6300   0.9982
4907.6515   0.9965
4907.6729   0.9960
4907.6944   0.9961
4907.7158   0.9959
4907.7373   0.9954
4907.7587   0.9961
4907.7802   0.9974
4907.8016   0.9971
4907.8231   0.9983
4907.8445   1.0000
4907.8660   1.0009
4907.8874   1.0010
4907.9089  -0.9994
4907.9303  -0.9984
4907.9517  -0.9973
4907.9732  -0.9948
4907.9946  -0.9932
4908.0161  -0.9899
4908.0375  -0.9829
4908.0590  -0.9729
% 2600_4909383  0.9988  35
4909.0028  -0.9998
4909.0242  -0.9999
4909.0457  -0.9998
4909.0671  -0.9997
4909.0886  -0.9983
4909.1100  -0.9981
4909.1314  -0.9984
4909.1529  -0.9983
4909.1743  -0.9996
4909.1958   0.9999
4909.2172   0.9992
4909.2387   0.9987
4909.2601   0.9974
4909.2816   0.9949
4909.3030   0.9919
4909.3245   0.9911
4909.3459   0.9896
4909.3674   0.9881
4909.3888   0.9890
4909.4103   0.9905
4909.4317   0.9918
4909.4532   0.9927
4909.4746   0.9949
4909.4961   0.9979
4909.5175   0.9988
4909.5390   0.9988
4909.5604  -0.9979
4909.5819  -0.9975
4909.6033  -0.9990
4909.6248  -0.9987
4909.6462  -0.9979
4909.6677  -0.9978
4909.6891  -0.9966
4909.7106  -0.9948
4909.7320  -0.9940
% 2600_4918993  0.9974  45
4918.5158  -0.9959
4918.5374  -0.9961
4918.5591  -0.9962
4918.5807  -0.9971
4918.6024  -0.9950
4918.6240  -0.9914
4918.6456  -0.9901
4918.6673  -0.9885
4918.6889  -0.9888
4918.7105  -0.9908
4918.7322  -0.9913
4918.7538   0.9908
4918.7755   0.9907
4918.7971   0.9889
4918.8187   0.9838
4918.8404   0.9742
4918.8620   0.9570
4918.8836   0.9306
4918.9053   0.8960
4918.9269   0.8578
4918.9485   0.8249
4918.9702   0.8051
4918.9918   0.7995
4919.0135   0.8085
4919.0351   0.8325
4919.0567   0.8661
4919.0784   0.9057
4919.1000   0.9426
4919.1216   0.9697
4919.1433   0.9850
4919.1649   0.9936
4919.1866   0.9978
4919.2082   0.9983
4919.2298  -0.9975
4919.2515  -0.9979
4919.2731  -0.9981
4919.2947  -0.9979
4919.3164  -0.9978
4919.3380  -0.9972
4919.3597  -0.9975
4919.3813  -0.9996
4919.4029  -1.0004
4919.4246  -1.0006
4919.4462  -0.9991
4919.4678  -0.9981
% 2600_4920502  0.9930  47
4920.0737  -0.9995
4920.0954  -0.9968
4920.1170  -0.9945
4920.1386  -0.9930
4920.1603  -0.9918
4920.1819  -0.9902
4920.2035  -0.9876
4920.2252  -0.9862
4920.2468  -0.9848
4920.2685  -0.9831
4920.2901   0.9804
4920.3117   0.9749
4920.3334   0.9638
4920.3550   0.9433
4920.3766   0.9105
4920.3983   0.8657
4920.4199   0.8129
4920.4416   0.7572
4920.4632   0.7095
4920.4848   0.6821
4920.5065   0.6783
4920.5281   0.6980
4920.5497   0.7393
4920.5714   0.7959
4920.5930   0.8557
4920.6147   0.9076
4920.6363   0.9469
4920.6579   0.9708
4920.6796   0.9831
4920.7012   0.9896
4920.7228   0.9930
4920.7445   0.9943
4920.7661   0.9949
4920.7877  -0.9944
4920.8094  -0.9952
4920.8310  -0.9952
4920.8527  -0.9939
4920.8743  -0.9918
4920.8959  -0.9887
4920.9176  -0.9861
4920.9392  -0.9857
4920.9608  -0.9866
4920.9825  -0.9865
4921.0041  -0.9861
4921.0258  -0.9867
4921.0474  -0.9878
4921.0690  -0.9902
% 2600_4946387  0.9985  37
4945.9950  -0.9911
4946.0167  -0.9912
4946.0383  -0.9916
4946.0599  -0.9931
4946.0816  -0.9948
4946.1032  -0.9960
4946.1248  -0.9966
4946.1465  -0.9977
4946.1681  -0.9991
4946.1898   0.9989
4946.2114   0.9983
4946.2330   0.9979
4946.2547   0.9965
4946.2763   0.9923
4946.2979   0.9877
4946.3196   0.9830
4946.3412   0.9795
4946.3629   0.9770
4946.3845   0.9752
4946.4061   0.9747
4946.4278   0.9770
4946.4494   0.9814
4946.4710   0.9851
4946.4927   0.9901
4946.5143   0.9955
4946.5359   0.9973
4946.5576   0.9973
4946.5792   0.9973
4946.6009  -0.9982
4946.6225  -0.9989
4946.6441  -0.9990
4946.6658  -0.9992
4946.6874  -0.9984
4946.7090  -0.9987
4946.7307  -0.9994
4946.7523  -0.9993
4946.7740  -0.9995
% 2600_4966088  0.9991  45
4965.6269  -0.9996
4965.6487  -0.9994
4965.6705  -0.9987
4965.6923  -0.9990
4965.7142  -0.9993
4965.7360  -1.0002
4965.7578  -0.9991
4965.7797  -0.9975
4965.8015  -0.9986
4965.8233  -0.9998
4965.8451  -0.9996
4965.8670   0.9987
4965.8888   0.9979
4965.9106   0.9966
4965.9324   0.9944
4965.9543   0.9906
4965.9761   0.9831
4965.9979   0.9727
4966.0198   0.9621
4966.0416   0.9547
4966.0634   0.9495
4966.0852   0.9461
4966.1071   0.9482
4966.1289   0.9545
4966.1507   0.9622
4966.1726   0.9721
4966.1944   0.9844
4966.2162   0.9932
4966.2380   0.9965
4966.2599   0.9974
4966.2817   0.9982
4966.3035   0.9991
4966.3254   0.9996
4966.3472  -0.9986
4966.3690  -0.9979
4966.3908  -0.9992
4966.4127  -0.9999
4966.4345  -0.9984
4966.4563  -0.9974
4966.4782  -0.9979
4966.5000  -0.9986
4966.5218  -0.9986
4966.5436  -0.9979
4966.5655  -0.9982
4966.5873  -0.9978
% 2600_4969917  0.9996  40
4969.5123  -0.9973
4969.5341  -0.9976
4969.5559  -0.9974
4969.5778  -0.9981
4969.5996  -0.9990
4969.6214  -0.9996
4969.6433  -0.9990
4969.6651  -0.9991
4969.6869  -1.0000
4969.7087   0.9991
4969.7306   0.9988
4969.7524   0.9999
4969.7742   0.9991
4969.7960   0.9962
4969.8179   0.9924
4969.8397   0.9871
4969.8615   0.9835
4969.8834   0.9812
4969.9052   0.9797
4969.9270   0.9786
4969.9488   0.9788
4969.9707   0.9821
4969.9925   0.9869
4970.0143   0.9913
4970.0362   0.9936
4970.0580   0.9961
4970.0798   0.9981
4970.1016   0.9981
4970.1235   0.9995
4970.1453  -1.0008
4970.1671  -1.0010
4970.1890  -1.0004
4970.2108  -1.0002
4970.2326  -1.0003
4970.2544  -0.9992
4970.2763  -0.9980
4970.2981  -0.9993
4970.3199  -0.9986
4970.3418  -0.9973
4970.3636  -0.9974
% 2600_4973101  1.0000  42
4972.6337  -1.0015
4972.6555  -1.0009
4972.6773  -1.0018
4972.6992  -1.0016
4972.7210  -1.0013
4972.7428  -1.0006
4972.7646  -0.9994
4972.7865  -0.9992
4972.8083  -1.0002
4972.8301  -1.0007
4972.8520  -1.0003
4972.8738   0.9995
4972.8956   0.9999
4972.9174   1.0006
4972.9393   0.9998
4972.9611   0.9962
4972.9829   0.9935
4973.0048   0.9894
4973.0266   0.9831
4973.0484   0.9778
4973.0702   0.9747
4973.0921   0.9735
4973.1139   0.9727
4973.1357   0.9741
4973.1575   0.9787
4973.1794   0.9845
4973.2012   0.9916
4973.2230   0.9976
4973.2449   0.9993
4973.2667   0.9990
4973.2885   0.9995
4973.3103   1.0001
4973.3322  -1.0007
4973.3540  -0.9992
4973.3758  -0.9995
4973.3977  -1.0000
4973.4195  -1.0016
4973.4413  -1.0015
4973.4631  -1.0007
4973.4850  -1.0003
4973.5068  -1.0017
4973.5286  -1.0032
% 2600_4983250  0.9985  37
4982.8711  -0.9841
4982.8930  -0.9843
4982.9148  -0.9858
4982.9366  -0.9883
4982.9585  -0.9902
4982.9803  -0.9921
4983.0021  -0.9947
4983.0239  -0.9958
4983.0458  -0.9958
4983.0676   0.9959
4983.0894   0.9935
4983.1113   0.9888
4983.1331   0.9816
4983.1549   0.9714
4983.1767   0.9595
4983.1986   0.9482
4983.2204   0.9418
4983.2422   0.9386
4983.2641   0.9385
4983.2859   0.9432
4983.3077   0.9518
4983.3295   0.9635
4983.3514   0.9767
4983.3732   0.9886
4983.3950   0.9958
4983.4169   0.9982
4983.4387   0.9989
4983.4605  -0.9991
4983.4823  -0.9998
4983.5042  -0.9993
4983.5260  -0.9980
4983.5478  -0.9982
4983.5696  -0.9989
4983.5915  -0.9985
4983.6133  -0.9975
4983.6351  -0.9979
4983.6570  -0.9970
% 2600_4985253  0.9983  36
4984.7921  -0.9999
4984.8139  -0.9995
4984.8357  -0.9992
4984.8575  -0.9995
4984.8794  -0.9998
4984.9012  -1.0001
4984.9230  -1.0007
4984.9448  -1.0003
4984.9667  -0.9998
4984.9885  -1.0005
4985.0103  -1.0007
4985.0322   0.9998
4985.0540   0.9989
4985.0758   0.9984
4985.0976   0.9955
4985.1195   0.9913
4985.1413   0.9846
4985.1631   0.9751
4985.1850   0.9657
4985.2068   0.9577
4985.2286   0.9515
4985.2504   0.9493
4985.2723   0.9503
4985.2941   0.9552
4985.3159   0.9627
4985.3378   0.9736
4985.3596   0.9842
4985.3814   0.9909
4985.4032   0.9932
4985.4251  -0.9922
4985.4469  -0.9883
4985.4687  -0.9826
4985.4906  -0.9784
4985.5124  -0.9753
4985.5342  -0.9725
4985.5560  -0.9726
% 2600_4985547  0.9991  32
4985.2940  -0.9552
4985.3159  -0.9627
4985.3377  -0.9736
4985.3595  -0.9842
4985.3814  -0.9909
4985.4032  -0.9932
4985.4250   0.9922
4985.4468   0.9883
4985.4687   0.9826
4985.4905   0.9784
4985.5123   0.9753
4985.5342   0.9725
4985.5560   0.9726
4985.5778   0.9741
4985.5996   0.9770
4985.6215   0.9835
4985.6433   0.9886
4985.6651   0.9926
4985.6870   0.9960
4985.7088   0.9986
4985.7306   0.9995
4985.7524   0.9989
4985.7743  -0.9991
4985.7961  -1.0008
4985.8179  -1.0000
4985.8398  -1.0000
4985.8616  -1.0008
4985.8834  -1.0001
4985.9052  -0.9996
4985.9271  -1.0002
4985.9489  -1.0006
4985.9707  -1.0000
% 2600_4994129  0.9998  40
4993.7416  -0.9952
4993.7634  -0.9951
4993.7852  -0.9960
4993.8071  -0.9966
4993.8289  -0.9959
4993.8507  -0.9963
4993.8725  -0.9972
4993.8944  -0.9978
4993.9162  -0.9988
4993.9380   0.9994
4993.9599   0.9982
4993.9817   0.9966
4994.0035   0.9955
4994.0253   0.9942
4994.0472   0.9918
4994.0690   0.9892
4994.0908   0.9877
4994.1127   0.9879
4994.1345   0.9887
4994.1563   0.9892
4994.1781   0.9898
4994.2000   0.9911
4994.2218   0.9943
4994.2436   0.9963
4994.2655   0.9968
4994.2873   0.9979
4994.3091   0.9993
4994.3309   1.0006
4994.3528   1.0005
4994.3746  -0.9997
4994.3964  -1.0001
4994.4182  -1.0008
4994.4401  -1.0007
4994.4619  -1.0009
4994.4837  -1.0006
4994.5056  -0.9994
4994.5274  -0.9996
4994.5492  -1.0009
4994.5710  -1.0010
4994.5929  -1.0006
% 2600_5005712  1.0005  44
5005.1811  -0.9798
5005.2032  -0.9810
5005.2252  -0.9831
5005.2472  -0.9875
5005.2692  -0.9922
5005.2913  -0.9954
5005.3133  -0.9979
5005.3353  -0.9996
5005.3573  -1.0002
5005.3793  -1.0004
5005.4014  -1.0012
5005.4234  -1.0016
5005.4454   1.0021
5005.4674   1.0020
5005.4895   0.9997
5005.5115   0.9996
5005.5335   0.9978
5005.5555   0.9932
5005.5775   0.9841
5005.5996   0.9700
5005.6216   0.9508
5005.6436   0.9313
5005.6656   0.9153
5005.6877   0.9056
5005.7097   0.9025
5005.7317   0.9038
5005.7537   0.9138
5005.7757   0.9323
5005.7978   0.9524
5005.8198   0.9716
5005.8418   0.9870
5005.8638   0.9954
5005.8859   0.9989
5005.9079   0.9985
5005.9299  -0.9957
5005.9519  -0.9915
5005.9740  -0.9824
5005.9960  -0.9675
5006.0180  -0.9472
5006.0400  -0.9225
5006.0620  -0.8995
5006.0841  -0.8838
5006.1061  -0.8751
5006.1281  -0.8750
% 2600_5014942  1.0001  44
5014.5407  -0.9941
5014.5627  -0.9925
5014.5848  -0.9903
5014.6068  -0.9864
5014.6288  -0.9863
5014.6508  -0.9881
5014.6728  -0.9898
5014.6949  -0.9935
5014.7169  -0.9979
5014.7389  -0.9962
5014.7609   0.9919
5014.7830   0.9895
5014.8050   0.9846
5014.8270   0.9744
5014.8490   0.9595
5014.8710   0.9425
5014.8931   0.9282
5014.9151   0.9177
5014.9371   0.9142
5014.9591   0.9164
5014.9812   0.9239
5015.0032   0.9373
5015.0252   0.9546
5015.0472   0.9728
5015.0693   0.9876
5015.0913   0.9972
5015.1133   1.0009
5015.1353   1.0011
5015.1573   1.0012
5015.1794   1.0005
5015.2014   1.0001
5015.2234  -1.0014
5015.2454  -1.0015
5015.2675  -0.9996
5015.2895  -0.9990
5015.3115  -0.9996
5015.3335  -1.0009
5015.3555  -1.0000
5015.3776  -0.9981
5015.3996  -0.9965
5015.4216  -0.9961
5015.4436  -0.9953
5015.4657  -0.9940
5015.4877  -0.9920
% 2600_5074748  1.0010  46
5074.2607  -1.0001
5074.2829  -1.0011
5074.3051  -1.0008
5074.3273  -1.0002
5074.3496  -1.0004
5074.3718  -1.0007
5074.3940  -0.9999
5074.4162  -0.9992
5074.4384  -0.9993
5074.4607  -0.9996
5074.4829  -0.9999
5074.5051   1.0007
5074.5273   1.0005
5074.5495   0.9992
5074.5718   0.9971
5074.5940   0.9930
5074.6162   0.9849
5074.6384   0.9714
5074.6606   0.9547
5074.6829   0.9386
5074.7051   0.9256
5074.7273   0.9176
5074.7495   0.9148
5074.7718   0.9180
5074.7940   0.9284
5074.8162   0.9440
5074.8384   0.9638
5074.8606   0.9803
5074.8829   0.9891
5074.9051   0.9957
5074.9273   0.9996
5074.9495   1.0010
5074.9717   1.0015
5074.9940   1.0015
5075.0162  -1.0011
5075.0384  -1.0004
5075.0606  -1.0010
5075.0828  -1.0016
5075.1051  -1.0008
5075.1273  -0.9988
5075.1495  -0.9970
5075.1717  -0.9969
5075.1939  -0.9963
5075.2162  -0.9968
5075.2384  -0.9967
5075.2606  -0.9948
% 2600_5133688  0.9979  47
5133.0921  -0.9993
5133.1146  -0.9997
5133.1370  -1.0009
5133.1594  -1.0001
5133.1818  -0.9998
5133.2042  -0.9992
5133.2266  -0.9984
5133.2491  -0.9989
5133.2715  -0.9999
5133.2939  -1.0004
5133.3163  -0.9992
5133.3387  -0.9992
5133.3611  -1.0002
5133.3835   0.9995
5133.4060   0.9978
5133.4284   0.9974
5133.4508   0.9973
5133.4732   0.9958
5133.4956   0.9930
5133.5180   0.9871
5133.5405   0.9759
5133.5629   0.9598
5133.5853   0.9369
5133.6077   0.9094
5133.6301   0.8822
5133.6525   0.8615
5133.6750   0.8516
5133.6974   0.8528
5133.7198   0.8630
5133.7422   0.8825
5133.7646   0.9105
5133.7870   0.9404
5133.8094   0.9653
5133.8319   0.9818
5133.8543   0.9901
5133.8767   0.9939
5133.8991   0.9954
5133.9215  -0.9940
5133.9439  -0.9907
5133.9664  -0.9875
5133.9888  -0.9837
5134.0112  -0.9804
5134.0336  -0.9789
5134.0560  -0.9772
5134.0784  -0.9764
5134.1009  -0.9770
5134.1233  -0.9772
% 2600_5137381  1.0014  36
5137.0597  -0.9731
5137.0821  -0.9727
5137.1046  -0.9743
5137.1270  -0.9770
5137.1494  -0.9825
5137.1718  -0.9875
5137.1942  -0.9920
5137.2166   0.9930
5137.2390   0.9892
5137.2615   0.9831
5137.2839   0.9727
5137.3063   0.9584
5137.3287   0.9470
5137.3511   0.9404
5137.3735   0.9378
5137.3960   0.9384
5137.4184   0.9437
5137.4408   0.9529
5137.4632   0.9647
5137.4856   0.9779
5137.5080   0.9899
5137.5305   0.9969
5137.5529   1.0000
5137.5753   1.0012
5137.5977   1.0018
5137.6201   1.0026
5137.6425  -1.0026
5137.6649  -1.0023
5137.6874  -1.0020
5137.7098  -1.0018
5137.7322  -1.0019
5137.7546  -1.0025
5137.7770  -1.0013
5137.7994  -1.0004
5137.8219  -1.0017
5137.8443  -1.0032
% 2600_5192343  0.9965  37
5191.9267  -0.9971
5191.9496  -0.9951
5191.9724  -0.9937
5191.9952  -0.9922
5192.0181  -0.9923
5192.0409  -0.9939
5192.0637  -0.9958
5192.0865  -0.9965
5192.1094  -0.9980
5192.1322  -0.9974
5192.1550   0.9941
5192.1779   0.9891
5192.2007   0.9793
5192.2235   0.9617
5192.2463   0.9364
5192.2692   0.9081
5192.2920   0.8831
5192.3148   0.8657
5192.3377   0.8571
5192.3605   0.8570
5192.3833   0.8675
5192.4061   0.8873
5192.4290   0.9132
5192.4518   0.9405
5192.4746   0.9625
5192.4975   0.9761
5192.5203   0.9820
5192.5431   0.9830
5192.5659  -0.9825
5192.5888  -0.9822
5192.6116  -0.9808
5192.6344  -0.9789
5192.6573  -0.9771
5192.6801  -0.9752
5192.7029  -0.9742
5192.7257  -0.9735
5192.7486  -0.9728
% 2600_5217389  0.9974  35
5217.0155  -0.9872
5217.0383  -0.9959
5217.0612  -0.9982
5217.0840  -0.9989
5217.1068  -0.9976
5217.1297  -0.9949
5217.1525  -0.9932
5217.1753  -0.9917
5217.1981   0.9926
5217.2210   0.9933
5217.2438   0.9923
5217.2666   0.9879
5217.2895   0.9811
5217.3123   0.9756
5217.3351   0.9711
5217.3579   0.9676
5217.3808   0.9660
5217.4036   0.9678
5217.4264   0.9700
5217.4493   0.9732
5217.4721   0.9800
5217.4949   0.9866
5217.5177   0.9925
5217.5406   0.9957
5217.5634   0.9979
5217.5862   0.9989
5217.6091  -0.9997
5217.6319  -0.9993
5217.6547  -0.9986
5217.6775  -0.9988
5217.7004  -0.9993
5217.7232  -0.9992
5217.7460  -0.9980
5217.7689  -0.9956
5217.7917  -0.9941
% 2600_5242490  1.0014  31
5242.1137  -0.9961
5242.1367  -0.9982
5242.1598  -1.0007
5242.1828  -1.0011
5242.2058  -1.0008
5242.2289  -1.0016
5242.2519  -1.0018
5242.2750  -1.0021
5242.2980   1.0021
5242.3211   1.0011
5242.3441   0.9992
5242.3671   0.9958
5242.3902   0.9912
5242.4132   0.9856
5242.4363   0.9809
5242.4593   0.9782
5242.4823   0.9773
5242.5054   0.9774
5242.5284   0.9784
5242.5515   0.9818
5242.5745   0.9868
5242.5975   0.9912
5242.6206   0.9942
5242.6436   0.9964
5242.6667  -0.9961
5242.6897  -0.9933
5242.7127  -0.9914
5242.7358  -0.9913
5242.7588  -0.9902
5242.7819  -0.9904
5242.8049  -0.9922
% 2600_5250645  1.0005  39
5250.1550  -1.0006
5250.1780  -1.0015
5250.2011  -1.0012
5250.2241  -1.0009
5250.2472  -1.0019
5250.2702  -1.0019
5250.2932  -1.0013
5250.3163  -1.0013
5250.3393  -1.0009
5250.3624  -1.0006
5250.3854  -1.0009
5250.4084   1.0015
5250.4315   1.0016
5250.4545   1.0015
5250.4776   1.0007
5250.5006   0.9988
5250.5237   0.9969
5250.5467   0.9936
5250.5697   0.9895
5250.5928   0.9876
5250.6158   0.9857
5250.6389   0.9837
5250.6619   0.9846
5250.6849   0.9871
5250.7080   0.9887
5250.7310   0.9907
5250.7541   0.9943
5250.7771   0.9974
5250.8001   0.9984
5250.8232   0.9992
5250.8462  -1.0003
5250.8693  -0.9995
5250.8923  -0.9984
5250.9153  -0.9986
5250.9384  -0.9995
5250.9614  -0.9996
5250.9845  -0.9986
5251.0075  -0.9969
5251.0306  -0.9938
% 2600_5266554  0.9987  40
5266.1454  -0.9956
5266.1684  -0.9976
5266.1914  -0.9999
5266.2145  -1.0002
5266.2375  -1.0005
5266.2606  -0.9992
5266.2836  -0.9968
5266.3066  -0.9935
5266.3297  -0.9909
5266.3527   0.9906
5266.3758   0.9883
5266.3988   0.9805
5266.4218   0.9669
5266.4449   0.9447
5266.4679   0.9172
5266.4910   0.8893
5266.5140   0.8685
5266.5370   0.8564
5266.5601   0.8535
5266.5831   0.8615
5266.6062   0.8791
5266.6292   0.9050
5266.6523   0.9345
5266.6753   0.9610
5266.6983   0.9805
5266.7214   0.9918
5266.7444   0.9961
5266.7675   0.9975
5266.7905   0.9977
5266.8135  -0.9976
5266.8366  -0.9985
5266.8596  -0.9994
5266.8827  -0.9995
5266.9057  -0.9980
5266.9287  -0.9953
5266.9518  -0.9927
5266.9748  -0.9899
5266.9979  -0.9879
5267.0209  -0.9865
5267.0439  -0.9866
% 2600_5269537  1.0032  49
5268.9563  -0.9983
5268.9793  -0.9992
5269.0024  -0.9999
5269.0254  -1.0008
5269.0485  -1.0013
5269.0715  -1.0015
5269.0945  -1.0021
5269.1176  -1.0029
5269.1406  -1.0026
5269.1637  -1.0025
5269.1867  -1.0027
5269.2097  -1.0030
5269.2328  -1.0033
5269.2558   1.0021
5269.2789   1.0014
5269.3019   1.0003
5269.3250   0.9965
5269.3480   0.9893
5269.3710   0.9766
5269.3941   0.9554
5269.4171   0.9223
5269.4402   0.8787
5269.4632   0.8321
5269.4862   0.7927
5269.5093   0.7670
5269.5323   0.7567
5269.5554   0.7617
5269.5784   0.7850
5269.6014   0.8246
5269.6245   0.8728
5269.6475   0.9215
5269.6706   0.9595
5269.6936   0.9828
5269.7166   0.9948
5269.7397   1.0006
5269.7627   1.0027
5269.7858   1.0030
5269.8088  -1.0033
5269.8319  -1.0030
5269.8549  -1.0018
5269.8779  -0.9997
5269.9010  -0.9952
5269.9240  -0.9887
5269.9471  -0.9813
5269.9701  -0.9734
5269.9931  -0.9667
5270.0162  -0.9626
5270.0392  -0.9614
5270.0623  -0.9626
% 2600_5273163  1.0019  29
5272.7581  -1.0037
5272.7811  -1.0038
5272.8042  -1.0058
5272.8272  -1.0080
5272.8502  -1.0047
5272.8733  -1.0032
5272.8963  -1.0033
5272.9194  -1.0034
5272.9424  -1.0018
5272.9655   1.0012
5272.9885   1.0014
5273.0115   0.9993
5273.0346   0.9961
5273.0576   0.9902
5273.0807   0.9833
5273.1037   0.9788
5273.1267   0.9760
5273.1498   0.9744
5273.1728   0.9735
5273.1959   0.9737
5273.2189   0.9767
5273.2419   0.9818
5273.2650   0.9869
5273.2880   0.9908
5273.3111  -0.9920
5273.3341  -0.9912
5273.3571  -0.9908
5273.3802  -0.9900
5273.4032  -0.9902
% 2600_5281789  0.9952  37
5281.3984  -0.9870
5281.4215  -0.9895
5281.4445  -0.9923
5281.4676  -0.9939
5281.4906  -0.9945
5281.5136  -0.9953
5281.5367  -0.9955
5281.5597  -0.9945
5281.5828  -0.9937
5281.6058   0.9934
5281.6288   0.9901
5281.6519   0.9840
5281.6749   0.9741
5281.6980   0.9628
5281.7210   0.9508
5281.7440   0.9410
5281.7671   0.9357
5281.7901   0.9351
5281.8132   0.9373
5281.8362   0.9423
5281.8592   0.9521
5281.8823   0.9661
5281.9053   0.9784
5281.9284   0.9874
5281.9514   0.9938
5281.9744   0.9957
5281.9975   0.9961
5282.0205  -0.9968
5282.0436  -0.9963
5282.0666  -0.9963
5282.0897  -0.9966
5282.1127  -0.9966
5282.1357  -0.9962
5282.1588  -0.9962
5282.1818  -0.9967
5282.2049  -0.9961
5282.2279  -0.9945
% 2600_5283621  0.9961  39
5283.1495  -0.9909
5283.1726  -0.9940
5283.1956  -0.9970
5283.2186  -0.9978
5283.2417  -0.9988
5283.2647  -0.9992
5283.2878  -0.9973
5283.3108  -0.9953
5283.3338  -0.9949
5283.3569  -0.9960
5283.3799   0.9969
5283.4030   0.9966
5283.4260   0.9947
5283.4490   0.9916
5283.4721   0.9844
5283.4951   0.9738
5283.5182   0.9575
5283.5412   0.9376
5283.5642   0.9207
5283.5873   0.9085
5283.6103   0.9014
5283.6334   0.9013
5283.6564   0.9093
5283.6794   0.9230
5283.7025   0.9428
5283.7255   0.9637
5283.7486   0.9801
5283.7716   0.9911
5283.7947   0.9960
5283.8177   0.9967
5283.8407  -0.9956
5283.8638  -0.9948
5283.8868  -0.9916
5283.9099  -0.9817
5283.9329  -0.9651
5283.9559  -0.9414
5283.9790  -0.9057
5284.0020  -0.8579
5284.0251  -0.8031
% 2600_5324178  1.0010  58
5323.4704  -1.0032
5323.4939  -1.0030
5323.5173  -1.0025
5323.5408  -1.0019
5323.5643  -1.0024
5323.5878  -1.0020
5323.6113  -1.0014
5323.6348  -1.0017
5323.6583  -1.0016
5323.6818  -1.0016
5323.7053  -1.0023
5323.7288  -1.0028
5323.7522  -1.0014
5323.7757  -1.0007
5323.7992  -1.0008
5323.8227   1.0005
5323.8462   1.0001
5323.8697   0.9991
5323.8932   0.9979
5323.9167   0.9978
5323.9402   0.9977
5323.9637   0.9937
5323.9871   0.9883
5324.0106   0.9805
5324.0341   0.9670
5324.0576   0.9446
5324.0811   0.9151
5324.1046   0.8814
5324.1281   0.8516
5324.1516   0.8313
5324.1751   0.8242
5324.1986   0.8301
5324.2221   0.8468
5324.2455   0.8756
5324.2690   0.9111
5324.2925   0.9452
5324.3160   0.9711
5324.3395   0.9864
5324.3630   0.9938
5324.3865   0.9986
5324.4100   1.0014
5324.4335   1.0017
5324.4570   1.0013
5324.4804   1.0007
5324.5039  -1.0022
5324.5274  -1.0023
5324.5509  -1.0011
5324.5744  -1.0017
5324.5979  -1.0010
5324.6214  -0.9980
5324.6449  -0.9970
5324.6684  -0.9974
5324.6919  -0.9967
5324.7153  -0.9963
5324.7388  -0.9964
5324.7623  -0.9978
5324.7858  -0.9998
5324.8093  -1.0017
% 2600_5328038  0.9992  40
5327.4871  -1.0023
5327.5106  -1.0035
5327.5341  -1.0035
5327.5576  -1.0033
5327.5811  -1.0042
5327.6046  -1.0036
5327.6280  -1.0021
5327.6515  -1.0001
5327.6750  -0.9994
5327.6985  -1.0000
5327.7220  -1.0002
5327.7455  -1.0012
5327.7690   0.9995
5327.7925   0.9989
5327.8160   0.9968
5327.8395   0.9929
5327.8630   0.9838
5327.8864   0.9687
5327.9099   0.9470
5327.9334   0.9130
5327.9569   0.8734
5327.9804   0.8380
5328.0039   0.8107
5328.0274   0.7958
5328.0509   0.7969
5328.0744   0.8130
5328.0979   0.8426
5328.1213   0.8825
5328.1448   0.9230
5328.1683   0.9551
5328.1918   0.9743
5328.2153   0.9815
5328.2388  -0.9816
5328.2623  -0.9794
5328.2858  -0.9768
5328.3093  -0.9754
5328.3328  -0.9755
5328.3562  -0.9760
5328.3797  -0.9743
5328.4032  -0.9723
% 2600_5339929  0.9952  32
5339.6080  -0.8723
5339.6315  -0.8834
5339.6550  -0.9022
5339.6785  -0.9274
5339.7019  -0.9525
5339.7254  -0.9703
5339.7489  -0.9810
5339.7724   0.9827
5339.7959   0.9768
5339.8194   0.9674
5339.8429   0.9566
5339.8664   0.9440
5339.8899   0.9327
5339.9134   0.9264
5339.9368   0.9253
5339.9603   0.9283
5339.9838   0.9359
5340.0073   0.9482
5340.0308   0.9627
5340.0543   0.9775
5340.0778   0.9866
5340.1013   0.9912
5340.1248   0.9946
5340.1483  -0.9959
5340.1717  -0.9941
5340.1952  -0.9916
5340.2187  -0.9900
5340.2422  -0.9867
5340.2657  -0.9824
5340.2892  -0.9808
5340.3127  -0.9822
5340.3362  -0.9842
% 2600_5341023  0.9987  44
5340.5007  -0.9996
5340.5241  -0.9997
5340.5476  -0.9998
5340.5711  -0.9996
5340.5946  -0.9984
5340.6181  -0.9967
5340.6416  -0.9979
5340.6651  -0.9994
5340.6886  -0.9992
5340.7121  -0.9982
5340.7356  -0.9990
5340.7590  -0.9986
5340.7825   0.9984
5340.8060   0.9989
5340.8295   0.9979
5340.8530   0.9958
5340.8765   0.9928
5340.9000   0.9868
5340.9235   0.9782
5340.9470   0.9714
5340.9705   0.9651
5340.9939   0.9599
5341.0174   0.9581
5341.0409   0.9588
5341.0644   0.9604
5341.0879   0.9659
5341.1114   0.9752
5341.1349   0.9842
5341.1584   0.9906
5341.1819   0.9954
5341.2054   0.9984
5341.2288   0.9989
5341.2523   0.9981
5341.2758   0.9999
5341.2993  -1.0009
5341.3228  -0.9991
5341.3463  -0.9996
5341.3698  -1.0009
5341.3933  -1.0009
5341.4168  -1.0012
5341.4403  -1.0011
5341.4637  -1.0003
5341.4872  -1.0005
5341.5107  -1.0011
% 2600_5364870  0.9994  50
5364.2727  -0.9998
5364.2962  -0.9995
5364.3196  -0.9999
5364.3431  -1.0006
5364.3666  -1.0002
5364.3901  -1.0000
5364.4136  -1.0005
5364.4371  -0.9993
5364.4606  -0.9987
5364.4841  -0.9992
5364.5076  -0.9995
5364.5311  -0.9998
5364.5545  -0.9986
5364.5780   0.9982
5364.6015   0.9992
5364.6250   0.9986
5364.6485   0.9977
5364.6720   0.9964
5364.6955   0.9933
5364.7190   0.9874
5364.7425   0.9758
5364.7660   0.9588
5364.7895   0.9395
5364.8129   0.9207
5364.8364   0.9083
5364.8599   0.9026
5364.8834   0.9025
5364.9069   0.9098
5364.9304   0.9235
5364.9539   0.9438
5364.9774   0.9646
5365.0009   0.9813
5365.0244   0.9922
5365.0478   0.9969
5365.0713   0.9990
5365.0948   1.0000
5365.1183   1.0000
5365.1418   1.0006
5365.1653  -1.0001
5365.1888  -1.0000
5365.2123  -0.9999
5365.2358  -0.9989
5365.2593  -0.9976
5365.2827  -0.9961
5365.3062  -0.9930
5365.3297  -0.9892
5365.3532  -0.9863
5365.3767  -0.9846
5365.4002  -0.9846
5365.4237  -0.9858
% 2600_5365398  0.9989  38
5364.9539  -0.9438
5364.9773  -0.9646
5365.0008  -0.9813
5365.0243  -0.9922
5365.0478  -0.9969
5365.0713  -0.9990
5365.0948  -1.0000
5365.1183  -1.0000
5365.1418  -1.0006
5365.1653  -1.0001
5365.1888   1.0000
5365.2122   0.9999
5365.2357   0.9989
5365.2592   0.9976
5365.2827   0.9961
5365.3062   0.9930
5365.3297   0.9892
5365.3532   0.9863
5365.3767   0.9846
5365.4002   0.9846
5365.4237   0.9858
5365.4471   0.9864
5365.4706   0.9888
5365.4941   0.9917
5365.5176   0.9955
5365.5411   0.9984
5365.5646   0.9987
5365.5881   0.9981
5365.6116   0.9989
5365.6351  -0.9994
5365.6586  -0.9993
5365.6821  -0.9992
5365.7055  -0.9997
5365.7290  -1.0011
5365.7525  -1.0018
5365.7760  -1.0020
5365.7995  -1.0011
5365.8230  -1.0008
% 2600_5367465  0.9994  53
5366.8331  -0.9934
5366.8566  -0.9934
5366.8801  -0.9928
5366.9036  -0.9923
5366.9271  -0.9911
5366.9505  -0.9915
5366.9740  -0.9931
5366.9975  -0.9945
5367.0210  -0.9963
5367.0445  -0.9979
5367.0680  -0.9981
5367.0915  -0.9990
5367.1150  -0.9997
5367.1385  -0.9988
5367.1620   0.9986
5367.1855   0.9983
5367.2089   0.9976
5367.2324   0.9969
5367.2559   0.9954
5367.2794   0.9920
5367.3029   0.9857
5367.3264   0.9742
5367.3499   0.9565
5367.3734   0.9338
5367.3969   0.9097
5367.4204   0.8890
5367.4438   0.8760
5367.4673   0.8724
5367.4908   0.8773
5367.5143   0.8909
5367.5378   0.9128
5367.5613   0.9403
5367.5848   0.9653
5367.6083   0.9825
5367.6318   0.9927
5367.6553   0.9976
5367.6787   0.9986
5367.7022   0.9993
5367.7257   1.0005
5367.7492   1.0012
5367.7727  -1.0009
5367.7962  -1.0003
5367.8197  -1.0013
5367.8432  -1.0016
5367.8667  -1.0016
5367.8902  -1.0016
5367.9136  -1.0003
5367.9371  -1.0004
5367.9606  -1.0017
5367.9841  -1.0028
5368.0076  -1.0008
5368.0311  -0.9976
5368.0546  -0.9970
% 2600_5369961  0.9966  39
5369.4639  -0.9907
5369.4874  -0.9940
5369.5109  -0.9962
5369.5344  -0.9965
5369.5579  -0.9955
5369.5814  -0.9956
5369.6048  -0.9965
5369.6283  -0.9959
5369.6518  -0.9962
5369.6753  -0.9962
5369.6988  -0.9960
5369.7223   0.9962
5369.7458   0.9929
5369.7693   0.9886
5369.7928   0.9824
5369.8163   0.9699
5369.8397   0.9504
5369.8632   0.9253
5369.8867   0.8958
5369.9102   0.8703
5369.9337   0.8537
5369.9572   0.8474
5369.9807   0.8513
5370.0042   0.8672
5370.0277   0.8923
5370.0512   0.9225
5370.0746   0.9515
5370.0981   0.9725
5370.1216   0.9837
5370.1451   0.9862
5370.1686  -0.9840
5370.1921  -0.9791
5370.2156  -0.9717
5370.2391  -0.9653
5370.2626  -0.9614
5370.2861  -0.9588
5370.3095  -0.9580
5370.3330  -0.9594
5370.3565  -0.9631
% 2600_5373708  0.9997  36
5373.2928  -1.0007
5373.3163  -1.0007
5373.3398  -1.0005
5373.3633  -1.0006
5373.3868  -1.0002
5373.4103  -0.9998
5373.4338  -0.9983
5373.4572  -0.9986
5373.4807  -1.0000
5373.5042   0.9999
5373.5277   0.9992
5373.5512   0.9991
5373.5747   0.9982
5373.5982   0.9960
5373.6217   0.9923
5373.6452   0.9890
5373.6687   0.9878
5373.6921   0.9858
5373.7156   0.9841
5373.7391   0.9848
5373.7626   0.9868
5373.7861   0.9908
5373.8096   0.9941
5373.8331   0.9963
5373.8566   0.9974
5373.8801   0.9982
5373.9036   0.9996
5373.9270  -1.0005
5373.9505  -0.9990
5373.9740  -0.9984
5373.9975  -0.9979
5374.0210  -0.9976
5374.0445  -0.9974
5374.0680  -0.9971
5374.0915  -0.9960
5374.1150  -0.9956
% 2600_5383368  0.9987  49
5382.8533  -0.9990
5382.8768  -0.9965
5382.9003  -0.9946
5382.9238  -0.9934
5382.9473  -0.9917
5382.9708  -0.9908
5382.9943  -0.9903
5383.0178  -0.9915
5383.0413  -0.9927
5383.0647  -0.9945
5383.0882  -0.9978
5383.1117   0.9999
5383.1352   0.9979
5383.1587   0.9935
5383.1822   0.9852
5383.2057   0.9737
5383.2292   0.9562
5383.2527   0.9289
5383.2762   0.8947
5383.2996   0.8581
5383.3231   0.8282
5383.3466   0.8101
5383.3701   0.8058
5383.3936   0.8149
5383.4171   0.8364
5383.4406   0.8683
5383.4641   0.9038
5383.4876   0.9373
5383.5111   0.9636
5383.5345   0.9790
5383.5580   0.9874
5383.5815   0.9934
5383.6050   0.9964
5383.6285   0.9985
5383.6520   1.0000
5383.6755   1.0008
5383.6990  -1.0009
5383.7225  -1.0015
5383.7460  -1.0022
5383.7694  -1.0017
5383.7929  -1.0009
5383.8164  -1.0008
5383.8399  -1.0025
5383.8634  -1.0020
5383.8869  -1.0015
5383.9104  -1.0015
5383.9339  -1.0023
5383.9574  -1.0015
5383.9809  -1.0015
% 2600_5389478  1.0016  38
5389.0310  -0.9957
5389.0547  -0.9975
5389.0784  -0.9988
5389.1021  -0.9991
5389.1258  -1.0004
5389.1495  -1.0004
5389.1733  -1.0011
5389.1970  -1.0017
5389.2207  -1.0009
5389.2444  -0.9998
5389.2681   0.9998
5389.2918   0.9995
5389.3155   0.9982
5389.3393   0.9961
5389.3630   0.9918
5389.3867   0.9859
5389.4104   0.9801
5389.4341   0.9758
5389.4578   0.9740
5389.4815   0.9728
5389.5052   0.9734
5389.5290   0.9768
5389.5527   0.9819
5389.5764   0.9889
5389.6001   0.9940
5389.6238   0.9982
5389.6475   1.0017
5389.6712   1.0024
5389.6950  -1.0028
5389.7187  -1.0019
5389.7424  -1.0012
5389.7661  -1.0000
5389.7898  -0.9993
5389.8135  -0.9993
5389.8372  -0.9992
5389.8610  -0.9983
5389.8847  -0.9979
5389.9084  -0.9965
% 2600_5393167  0.9996  42
5392.6591  -1.0009
5392.6829  -1.0016
5392.7066  -1.0017
5392.7303  -1.0001
5392.7540  -1.0001
5392.7777  -0.9999
5392.8014  -1.0000
5392.8251  -0.9998
5392.8488  -0.9991
5392.8726  -1.0006
5392.8963  -1.0008
5392.9200   1.0005
5392.9437   1.0003
5392.9674   0.9983
5392.9911   0.9955
5393.0148   0.9924
5393.0386   0.9848
5393.0623   0.9748
5393.0860   0.9636
5393.1097   0.9532
5393.1334   0.9460
5393.1571   0.9426
5393.1808   0.9437
5393.2046   0.9479
5393.2283   0.9552
5393.2520   0.9665
5393.2757   0.9796
5393.2994   0.9890
5393.3231   0.9939
5393.3468   0.9970
5393.3706   0.9981
5393.3943   0.9982
5393.4180  -0.9976
5393.4417  -0.9971
5393.4654  -0.9968
5393.4891  -0.9945
5393.5128  -0.9917
5393.5365  -0.9905
5393.5603  -0.9902
5393.5840  -0.9900
5393.6077  -0.9920
5393.6314  -0.9928
% 2600_5397127  1.0005  40
5396.6905  -0.9978
5396.7142  -0.9996
5396.7379  -0.9990
5396.7616  -0.9984
5396.7853  -0.9965
5396.8090  -0.9941
5396.8328  -0.9946
5396.8565  -0.9968
5396.8802  -0.9984
5396.9039   1.0000
5396.9276   1.0000
5396.9513   0.9976
5396.9750   0.9908
5396.9987   0.9796
5397.0225   0.9651
5397.0462   0.9479
5397.0699   0.9334
5397.0936   0.9227
5397.1173   0.9167
5397.1410   0.9162
5397.1647   0.9209
5397.1885   0.9317
5397.2122   0.9488
5397.2359   0.9678
5397.2596   0.9837
5397.2833   0.9936
5397.3070   0.9985
5397.3307   1.0017
5397.3545   1.0019
5397.3782   1.0016
5397.4019  -1.0016
5397.4256  -1.0024
5397.4493  -1.0015
5397.4730  -1.0012
5397.4967  -1.0018
5397.5204  -1.0021
5397.5442  -0.9995
5397.5679  -0.9960
5397.5916  -0.9941
5397.6153  -0.9932
% 2600_5400501  0.9983  39
5399.9867  -1.0013
5400.0104  -1.0010
5400.0341  -0.9995
5400.0578  -0.9968
5400.0815  -0.9958
5400.1052  -0.9970
5400.1290  -0.9992
5400.1527  -1.0002
5400.1764  -1.0003
5400.2001  -1.0006
5400.2238  -1.0008
5400.2475   1.0003
5400.2712   0.9985
5400.2949   0.9975
5400.3187   0.9952
5400.3424   0.9914
5400.3661   0.9842
5400.3898   0.9748
5400.4135   0.9640
5400.4372   0.9550
5400.4609   0.9489
5400.4847   0.9444
5400.5084   0.9435
5400.5321   0.9484
5400.5558   0.9566
5400.5795   0.9655
5400.6032   0.9751
5400.6269   0.9846
5400.6507   0.9902
5400.6744   0.9940
5400.6981   0.9971
5400.7218  -0.9964
5400.7455  -0.9942
5400.7692  -0.9940
5400.7929  -0.9939
5400.8166  -0.9940
5400.8404  -0.9928
5400.8641  -0.9922
5400.8878  -0.9924
% 2600_5410909  0.9980  42
5410.3733  -0.9979
5410.3970  -0.9969
5410.4207  -0.9964
5410.4444  -0.9970
5410.4681  -0.9971
5410.4918  -0.9971
5410.5155  -0.9969
5410.5392  -0.9962
5410.5630  -0.9957
5410.5867  -0.9959
5410.6104  -0.9966
5410.6341   0.9969
5410.6578   0.9969
5410.6815   0.9967
5410.7052   0.9968
5410.7290   0.9943
5410.7527   0.9878
5410.7764   0.9753
5410.8001   0.9561
5410.8238   0.9342
5410.8475   0.9127
5410.8712   0.8956
5410.8950   0.8873
5410.9187   0.8875
5410.9424   0.8950
5410.9661   0.9114
5410.9898   0.9340
5411.0135   0.9573
5411.0372   0.9774
5411.0609   0.9908
5411.0847   0.9962
5411.1084   0.9972
5411.1321   0.9976
5411.1558  -0.9963
5411.1795  -0.9936
5411.2032  -0.9914
5411.2269  -0.9881
5411.2507  -0.9841
5411.2744  -0.9797
5411.2981  -0.9738
5411.3218  -0.9673
5411.3455  -0.9617
% 2600_5415198  0.9996  41
5414.8077  -0.9644
5414.8314  -0.9606
5414.8551  -0.9586
5414.8788  -0.9591
5414.9025  -0.9633
5414.9262  -0.9696
5414.9499  -0.9769
5414.9737  -0.9831
5414.9974  -0.9850
5415.0211   0.9820
5415.0448   0.9726
5415.0685   0.9540
5415.0922   0.9270
5415.1159   0.8946
5415.1397   0.8615
5415.1634   0.8358
5415.1871   0.8221
5415.2108   0.8224
5415.2345   0.8378
5415.2582   0.8657
5415.2819   0.9006
5415.3056   0.9348
5415.3294   0.9632
5415.3531   0.9831
5415.3768   0.9940
5415.4005   0.9973
5415.4242   0.9992
5415.4479   1.0009
5415.4716   1.0014
5415.4954  -1.0011
5415.5191  -1.0012
5415.5428  -1.0011
5415.5665  -1.0005
5415.5902  -1.0013
5415.6139  -1.0011
5415.6376  -1.0007
5415.6614  -1.0013
5415.6851  -1.0008
5415.7088  -0.9991
5415.7325  -0.9974
5415.7562  -0.9926
% 2600_5424067  0.9996  49
5423.4868  -0.9983
5423.5106  -0.9987
5423.5343  -0.9984
5423.5580  -0.9966
5423.5817  -0.9948
5423.6054  -0.9922
5423.6291  -0.9891
5423.6528  -0.9903
5423.6766  -0.9948
5423.7003  -0.9964
5423.7240  -0.9985
5423.7477  -0.9998
5423.7714   1.0004
5423.7951   0.9994
5423.8188   0.9988
5423.8425   0.9969
5423.8663   0.9915
5423.8900   0.9820
5423.9137   0.9669
5423.9374   0.9433
5423.9611   0.9116
5423.9848   0.8735
5424.0085   0.8370
5424.0323   0.8104
5424.0560   0.7967
5424.0797   0.7976
5424.1034   0.8138
5424.1271   0.8442
5424.1508   0.8825
5424.1745   0.9210
5424.1983   0.9536
5424.2220   0.9762
5424.2457   0.9883
5424.2694   0.9942
5424.2931   0.9958
5424.3168   0.9964
5424.3405   0.9972
5424.3642  -0.9978
5424.3880  -0.9981
5424.4117  -0.9976
5424.4354  -0.9970
5424.4591  -0.9937
5424.4828  -0.9871
5424.5065  -0.9805
5424.5302  -0.9731
5424.5540  -0.9658
5424.5777  -0.9579
5424.6014  -0.9501
5424.6251  -0.9457
% 2600_5462959  0.9983  33
5462.4836  -0.9818
5462.5075  -0.9794
5462.5315  -0.9829
5462.5554  -0.9885
5462.5794  -0.9929
5462.6033  -0.9949
5462.6272  -0.9968
5462.6512  -0.9991
5462.6751  -0.9998
5462.6991  -0.9993
5462.7230   0.9989
5462.7470   0.9989
5462.7709   0.9979
5462.7948   0.9953
5462.8188   0.9906
5462.8427   0.9820
5462.8667   0.9699
5462.8906   0.9560
5462.9146   0.9442
5462.9385   0.9398
5462.9624   0.9434
5462.9864   0.9508
5463.0103   0.9592
5463.0343   0.9682
5463.0582   0.9783
5463.0821   0.9863
5463.1061   0.9893
5463.1300  -0.9864
5463.1540  -0.9790
5463.1779  -0.9682
5463.2019  -0.9552
5463.2258  -0.9454
5463.2497  -0.9391
% 2600_5463275  0.9987  33
5462.9864  -0.9508
5463.0103  -0.9592
5463.0343  -0.9682
5463.0582  -0.9783
5463.0822  -0.9863
5463.1061  -0.9893
5463.1301   0.9864
5463.1540   0.9790
5463.1779   0.9682
5463.2019   0.9552
5463.2258   0.9454
5463.2498   0.9391
5463.2737   0.9356
5463.2976   0.9346
5463.3216   0.9394
5463.3455   0.9511
5463.3695   0.9672
5463.3934   0.9815
5463.4174   0.9912
5463.4413   0.9965
5463.4652   0.9988
5463.4892   0.9990
5463.5131   0.9988
5463.5371  -0.9994
5463.5610  -1.0004
5463.5849  -1.0003
5463.6089  -0.9992
5463.6328  -0.9990
5463.6568  -0.9985
5463.6807  -0.9978
5463.7047  -0.9985
5463.7286  -1.0001
5463.7525  -0.9998
% 2600_5464280  1.0008  42
5463.7525  -0.9998
5463.7765  -0.9991
5463.8004  -0.9985
5463.8243  -0.9986
5463.8483  -0.9990
5463.8722  -0.9984
5463.8962  -0.9970
5463.9201  -0.9965
5463.9441  -0.9976
5463.9680  -1.0003
5463.9919  -1.0012
5464.0159  -1.0005
5464.0398   1.0006
5464.0638   1.0008
5464.0877   0.9999
5464.1116   1.0003
5464.1356   1.0005
5464.1595   0.9987
5464.1835   0.9984
5464.2074   0.9972
5464.2314   0.9965
5464.2553   0.9966
5464.2792   0.9963
5464.3032   0.9955
5464.3271   0.9964
5464.3511   0.9969
5464.3750   0.9975
5464.3989   0.9979
5464.4229   0.9977
5464.4468   0.9980
5464.4708   0.9989
5464.4947   0.9993
5464.5187   1.0002
5464.5426  -1.0011
5464.5665  -1.0010
5464.5905  -1.0010
5464.6144  -1.0011
5464.6384  -1.0007
5464.6623  -0.9999
5464.6862  -0.9991
5464.7102  -0.9958
5464.7341  -0.9897
% 2600_5483098  1.0018  30
5482.6904  -1.0002
5482.7144  -1.0004
5482.7383  -1.0009
5482.7623  -1.0007
5482.7862  -1.0012
5482.8102  -1.0022
5482.8341  -1.0023
5482.8580  -1.0024
5482.8820  -1.0022
5482.9059   1.0015
5482.9299   1.0013
5482.9538   1.0005
5482.9777   0.9994
5483.0017   0.9987
5483.0256   0.9983
5483.0496   0.9977
5483.0735   0.9970
5483.0975   0.9973
5483.1214   0.9969
5483.1453   0.9968
5483.1693   0.9977
5483.1932   0.9981
5483.2172   1.0003
5483.2411   1.0007
5483.2650  -0.9995
5483.2890  -0.9992
5483.3129  -0.9984
5483.3369  -0.9995
5483.3608  -0.9992
5483.3848  -0.9987
% 2600_5525543  0.9998  37
5525.1055  -0.9479
5525.1297  -0.9491
5525.1539  -0.9523
5525.1781  -0.9581
5525.2022  -0.9689
5525.2264  -0.9799
5525.2506  -0.9891
5525.2748  -0.9953
5525.2989  -0.9988
5525.3231  -0.9998
5525.3473   1.0005
5525.3715   1.0000
5525.3956   0.9995
5525.4198   0.9981
5525.4440   0.9970
5525.4682   0.9954
5525.4923   0.9943
5525.5165   0.9929
5525.5407   0.9917
5525.5649   0.9913
5525.5890   0.9928
5525.6132   0.9935
5525.6374   0.9954
5525.6615   0.9968
5525.6857   0.9978
5525.7099   0.9991
5525.7341   0.9991
5525.7582   0.9988
5525.7824  -0.9980
5525.8066  -0.9997
5525.8308  -1.0007
5525.8549  -1.0005
5525.8791  -0.9995
5525.9033  -0.9992
5525.9275  -0.9984
5525.9516  -0.9980
5525.9758  -0.9990
% 2600_5562705  1.0010  35
5562.2735  -1.0008
5562.2980  -1.0003
5562.3224  -1.0004
5562.3468  -1.0002
5562.3712  -1.0001
5562.3956  -1.0015
5562.4200  -1.0014
5562.4444  -1.0008
5562.4688  -1.0014
5562.4932   1.0014
5562.5177   1.0012
5562.5421   1.0007
5562.5665   0.9984
5562.5909   0.9965
5562.6153   0.9954
5562.6397   0.9942
5562.6641   0.9924
5562.6885   0.9914
5562.7129   0.9917
5562.7374   0.9931
5562.7618   0.9949
5562.7862   0.9957
5562.8106   0.9975
5562.8350   0.9997
5562.8594   1.0004
5562.8838   1.0014
5562.9082   1.0014
5562.9327  -1.0016
5562.9571  -1.0017
5562.9815  -1.0013
5563.0059  -1.0015
5563.0303  -1.0018
5563.0547  -1.0008
5563.0791  -1.0008
5563.1035  -1.0019
% 2600_5569618  1.0004  47
5569.0598  -0.9911
5569.0842  -0.9892
5569.1087  -0.9889
5569.1331  -0.9900
5569.1575  -0.9918
5569.1819  -0.9929
5569.2063  -0.9949
5569.2307  -0.9975
5569.2551  -0.9984
5569.2795  -0.9992
5569.3039  -1.0001
5569.3284  -1.0007
5569.3528   1.0007
5569.3772   0.9995
5569.4016   0.9986
5569.4260   0.9969
5569.4504   0.9932
5569.4748   0.9878
5569.4992   0.9787
5569.5236   0.9646
5569.5481   0.9507
5569.5725   0.9404
5569.5969   0.9332
5569.6213   0.9310
5569.6457   0.9330
5569.6701   0.9391
5569.6945   0.9516
5569.7189   0.9678
5569.7433   0.9820
5569.7678   0.9906
5569.7922   0.9956
5569.8166   0.9988
5569.8410   1.0002
5569.8654   1.0002
5569.8898   1.0006
5569.9142  -1.0013
5569.9386  -1.0002
5569.9630  -0.9995
5569.9875  -0.9992
5570.0119  -1.0003
5570.0363  -1.0019
5570.0607  -1.0010
5570.0851  -1.0002
5570.1095  -1.0003
5570.1339  -0.9997
5570.1583  -0.9974
5570.1827  -0.9955
% 2600_5572842  0.9996  42
5572.2333  -1.0036
5572.2577  -1.0027
5572.2821  -1.0024
5572.3065  -1.0005
5572.3309  -1.0003
5572.3553  -1.0001
5572.3797  -1.0000
5572.4042  -1.0002
5572.4286  -0.9994
5572.4530  -0.9998
5572.4774  -1.0003
5572.5018  -0.9993
5572.5262  -0.9991
5572.5506   0.9994
5572.5750   0.9990
5572.5994   0.9981
5572.6239   0.9970
5572.6483   0.9942
5572.6727   0.9895
5572.6971   0.9805
5572.7215   0.9659
5572.7459   0.9470
5572.7703   0.9276
5572.7947   0.9111
5572.8191   0.9004
5572.8436   0.8980
5572.8680   0.9028
5572.8924   0.9141
5572.9168   0.9317
5572.9412   0.9524
5572.9656   0.9714
5572.9900   0.9851
5573.0144   0.9911
5573.0388   0.9935
5573.0633  -0.9947
5573.0877  -0.9956
5573.1121  -0.9960
5573.1365  -0.9954
5573.1609  -0.9950
5573.1853  -0.9959
5573.2097  -0.9968
5573.2341  -0.9974
% 2600_5576089  0.9996  46
5575.5044  -0.9999
5575.5288  -1.0007
5575.5532  -0.9999
5575.5776  -0.9997
5575.6021  -1.0002
5575.6265  -0.9994
5575.6509  -0.9998
5575.6753  -0.9996
5575.6997  -0.9987
5575.7241  -0.9978
5575.7485  -0.9975
5575.7729  -0.9987
5575.7973   0.9988
5575.8218   0.9976
5575.8462   0.9976
5575.8706   0.9975
5575.8950   0.9963
5575.9194   0.9945
5575.9438   0.9914
5575.9682   0.9849
5575.9926   0.9779
5576.0170   0.9724
5576.0415   0.9681
5576.0659   0.9657
5576.0903   0.9648
5576.1147   0.9676
5576.1391   0.9738
5576.1635   0.9787
5576.1879   0.9848
5576.2123   0.9926
5576.2367   0.9967
5576.2612   0.9973
5576.2856   0.9987
5576.3100   0.9998
5576.3344   0.9994
5576.3588  -0.9992
5576.3832  -0.9989
5576.4076  -0.9984
5576.4320  -0.9983
5576.4564  -0.9971
5576.4809  -0.9982
5576.5053  -0.9980
5576.5297  -0.9978
5576.5541  -0.9973
5576.5785  -0.9964
5576.6029  -0.9962
% 2600_5586755  0.9974  41
5586.1721  -0.9984
5586.1965  -0.9981
5586.2209  -0.9982
5586.2453  -0.9992
5586.2698  -0.9975
5586.2942  -0.9974
5586.3186  -0.9978
5586.3430  -0.9983
5586.3674  -0.9988
5586.3918  -0.9984
5586.4162  -0.9985
5586.4406  -0.9980
5586.4650   0.9990
5586.4895   0.9994
5586.5139   0.9982
5586.5383   0.9962
5586.5627   0.9935
5586.5871   0.9859
5586.6115   0.9719
5586.6359   0.9527
5586.6603   0.9273
5586.6847   0.8983
5586.7092   0.8759
5586.7336   0.8624
5586.7580   0.8570
5586.7824   0.8603
5586.8068   0.8739
5586.8312   0.8971
5586.8556   0.9237
5586.8800   0.9496
5586.9044   0.9688
5586.9289   0.9790
5586.9533   0.9833
5586.9777  -0.9819
5587.0021  -0.9748
5587.0265  -0.9646
5587.0509  -0.9523
5587.0753  -0.9445
5587.0997  -0.9401
5587.1242  -0.9397
5587.1486  -0.9450
% 2600_5615644  0.9979  45
5615.0918  -1.0017
5615.1165  -1.0002
5615.1411  -0.9996
5615.1658  -0.9992
5615.1904  -0.9984
5615.2151  -0.9977
5615.2397  -0.9979
5615.2644  -0.9986
5615.2890  -0.9979
5615.3137  -0.9962
5615.3383  -0.9963
5615.3630   0.9980
5615.3876   0.9979
5615.4123   0.9966
5615.4369   0.9928
5615.4616   0.9859
5615.4863   0.9726
5615.5109   0.9523
5615.5356   0.9239
5615.5602   0.8907
5615.5849   0.8595
5615.6095   0.8352
5615.6342   0.8230
5615.6588   0.8249
5615.6835   0.8410
5615.7081   0.8687
5615.7328   0.9028
5615.7574   0.9376
5615.7821   0.9674
5615.8067   0.9863
5615.8314   0.9943
5615.8560   0.9973
5615.8807   0.9996
5615.9054   1.0007
5615.9300  -1.0004
5615.9547  -0.9983
5615.9793  -0.9981
5616.0040  -0.9995
5616.0286  -1.0000
5616.0533  -0.9997
5616.0779  -0.9999
5616.1026  -1.0004
5616.1272  -1.0007
5616.1519  -1.0001
5616.1765  -1.0006
% 2600_5618632  1.0015  35
5618.1488  -1.0003
5618.1735  -0.9997
5618.1981  -1.0000
5618.2228  -1.0003
5618.2474  -1.0018
5618.2721  -1.0007
5618.2967  -1.0002
5618.3214  -1.0015
5618.3460  -1.0018
5618.3707  -1.0013
5618.3953   1.0018
5618.4200   1.0014
5618.4446   1.0002
5618.4693   1.0001
5618.4940   0.9993
5618.5186   0.9981
5618.5433   0.9980
5618.5679   0.9966
5618.5926   0.9952
5618.6172   0.9956
5618.6419   0.9954
5618.6665   0.9951
5618.6912   0.9958
5618.7158   0.9965
5618.7405   0.9988
5618.7651   1.0004
5618.7898   1.0012
5618.8144   1.0008
5618.8391  -1.0002
5618.8637  -1.0002
5618.8884  -1.0010
5618.9130  -1.0013
5618.9377  -1.0015
5618.9624  -1.0008
5618.9870  -1.0014
% 2600_5624021  1.0001  30
5623.5970  -1.0000
5623.6216  -1.0001
5623.6463  -1.0005
5623.6710  -1.0004
5623.6956  -1.0001
5623.7203  -1.0006
5623.7449  -1.0010
5623.7696  -1.0004
5623.7942   0.9992
5623.8189   0.9994
5623.8435   0.9997
5623.8682   0.9992
5623.8928   0.9982
5623.9175   0.9971
5623.9421   0.9964
5623.9668   0.9952
5623.9914   0.9941
5624.0161   0.9943
5624.0407   0.9949
5624.0654   0.9953
5624.0900   0.9972
5624.1147   0.9995
5624.1394   0.9995
5624.1640   0.9989
5624.1887  -0.9995
5624.2133  -0.9988
5624.2380  -0.9963
5624.2626  -0.9922
5624.2873  -0.9874
5624.3119  -0.9836
% 2600_5638262  0.9998  34
5637.8217  -0.9985
5637.8464  -0.9999
5637.8710  -0.9994
5637.8957  -0.9978
5637.9203  -0.9977
5637.9450  -0.9979
5637.9696  -0.9973
5637.9943  -0.9976
5638.0189  -0.9983
5638.0436   0.9985
5638.0682   0.9985
5638.0929   0.9982
5638.1175   0.9966
5638.1422   0.9944
5638.1668   0.9922
5638.1915   0.9889
5638.2162   0.9865
5638.2408   0.9854
5638.2655   0.9848
5638.2901   0.9857
5638.3148   0.9876
5638.3394   0.9904
5638.3641   0.9938
5638.3887   0.9975
5638.4134   0.9997
5638.4380   1.0003
5638.4627  -1.0004
5638.4873  -1.0003
5638.5120  -1.0003
5638.5366  -1.0007
5638.5613  -1.0005
5638.5859  -1.0001
5638.6106  -1.0009
5638.6352  -1.0014
% 2600_5650705  1.0024  33
5650.2959  -1.0015
5650.3206  -1.0013
5650.3452  -1.0022
5650.3699  -1.0022
5650.3945  -1.0015
5650.4192  -1.0015
5650.4439  -1.0022
5650.4685  -1.0030
5650.4932   1.0032
5650.5178   1.0026
5650.5425   1.0007
5650.5671   0.9993
5650.5918   0.9981
5650.6164   0.9979
5650.6411   0.9973
5650.6657   0.9966
5650.6904   0.9958
5650.7150   0.9954
5650.7397   0.9965
5650.7643   0.9989
5650.7890   0.9990
5650.8136   0.9986
5650.8383   1.0004
5650.8629   1.0025
5650.8876   1.0027
5650.9123  -1.0008
5650.9369  -1.0002
5650.9616  -1.0016
5650.9862  -1.0018
5651.0109  -1.0019
5651.0355  -1.0013
5651.0602  -1.0018
5651.0848  -1.0034
% 2600_5658816  0.9978  30
5658.4835  -0.9947
5658.5084  -0.9950
5658.5333  -0.9954
5658.5582  -0.9940
5658.5831  -0.9921
5658.6080  -0.9910
5658.6329  -0.9903
5658.6578   0.9873
5658.6827   0.9818
5658.7076   0.9750
5658.7325   0.9669
5658.7574   0.9590
5658.7823   0.9530
5658.8072   0.9505
5658.8321   0.9515
5658.8570   0.9562
5658.8818   0.9639
5658.9067   0.9724
5658.9316   0.9829
5658.9565   0.9915
5658.9814   0.9964
5659.0063   0.9979
5659.0312  -0.9978
5659.0561  -0.9973
5659.0810  -0.9978
5659.1059  -0.9981
5659.1308  -0.9978
5659.1557  -0.9989
5659.1806  -0.9998
5659.2055  -0.9996
% 2600_5662516  0.9980  36
5662.0061  -1.0002
5662.0307  -0.9991
5662.0554  -0.9978
5662.0800  -0.9977
5662.1047  -0.9978
5662.1293  -0.9985
5662.1540  -0.9985
5662.1786  -0.9986
5662.2033  -0.9988
5662.2280  -0.9991
5662.2526   0.9991
5662.2773   0.9983
5662.3019   0.9975
5662.3266   0.9968
5662.3512   0.9934
5662.3759   0.9891
5662.4005   0.9847
5662.4252   0.9791
5662.4498   0.9752
5662.4745   0.9727
5662.4991   0.9704
5662.5238   0.9700
5662.5484   0.9726
5662.5731   0.9751
5662.5977   0.9802
5662.6224   0.9870
5662.6470   0.9924
5662.6717   0.9969
5662.6964  -0.9968
5662.7210  -0.9954
5662.7457  -0.9912
5662.7703  -0.9832
5662.7950  -0.9701
5662.8196  -0.9510
5662.8443  -0.9301
5662.8689  -0.9141
% 2600_5686529  0.9995  34
5686.1462  -0.9969
5686.1711  -0.9957
5686.1960  -0.9955
5686.2209  -0.9961
5686.2458  -0.9959
5686.2707  -0.9961
5686.2956  -0.9968
5686.3205  -0.9971
5686.3454   0.9971
5686.3703   0.9960
5686.3952   0.9942
5686.4201   0.9912
5686.4450   0.9870
5686.4699   0.9837
5686.4948   0.9817
5686.5197   0.9814
5686.5446   0.9818
5686.5695   0.9812
5686.5944   0.9814
5686.6193   0.9853
5686.6442   0.9911
5686.6691   0.9958
5686.6940   0.9988
5686.7189   0.9995
5686.7438   0.9998
5686.7687  -0.9993
5686.7936  -0.9990
5686.8185  -0.9978
5686.8434  -0.9981
5686.8683  -0.9986
5686.8932  -0.9975
5686.9181  -0.9969
5686.9430  -0.9962
5686.9679  -0.9937
% 2600_5711848  1.0002  24
5711.5539  -0.9997
5711.5790  -0.9991
5711.6042  -0.9996
5711.6293  -0.9996
5711.6545  -0.9998
5711.6796  -1.0008
5711.7048  -1.0007
5711.7299   0.9995
5711.7551   0.9984
5711.7802   0.9971
5711.8054   0.9965
5711.8305   0.9959
5711.8557   0.9935
5711.8808   0.9939
5711.9060   0.9946
5711.9311   0.9941
5711.9563   0.9953
5711.9814   0.9969
5712.0066   0.9978
5712.0317  -0.9973
5712.0569  -0.9976
5712.0820  -0.9981
5712.1072  -0.9978
5712.1323  -0.9976
% 2600_5753122  0.9979  38
5752.6239  -0.9760
5752.6491  -0.9860
5752.6742  -0.9916
5752.6994  -0.9954
5752.7245  -0.9962
5752.7497  -0.9956
5752.7748  -0.9961
5752.8000  -0.9971
5752.8251  -0.9974
5752.8503  -0.9976
5752.8754   0.9985
5752.9006   0.9981
5752.9257   0.9978
5752.9509   0.9970
5752.9760   0.9960
5753.0012   0.9945
5753.0263   0.9907
5753.0515   0.9860
5753.0766   0.9836
5753.1018   0.9814
5753.1269   0.9797
5753.1521   0.9814
5753.1772   0.9844
5753.2024   0.9872
5753.2275   0.9912
5753.2527   0.9953
5753.2778   0.9975
5753.3030   0.9980
5753.3281   0.9982
5753.3533  -0.9991
5753.3784  -0.9997
5753.4036  -0.9995
5753.4287  -0.9991
5753.4539  -0.9981
5753.4790  -0.9976
5753.5042  -0.9972
5753.5293  -0.9951
5753.5545  -0.9925
% 2600_5862356  1.0005  32
5861.8897  -0.9961
5861.9153  -0.9976
5861.9410  -0.9990
5861.9667  -1.0000
5861.9923  -1.0006
5862.0180  -1.0008
5862.0437  -1.0009
5862.0693  -1.0020
5862.0950  -1.0018
5862.1207   1.0011
5862.1463   0.9996
5862.1720   0.9980
5862.1977   0.9959
5862.2233   0.9912
5862.2490   0.9853
5862.2747   0.9794
5862.3003   0.9735
5862.3260   0.9691
5862.3517   0.9673
5862.3773   0.9685
5862.4030   0.9723
5862.4287   0.9772
5862.4543   0.9823
5862.4800   0.9865
5862.5057   0.9916
5862.5314  -0.9936
5862.5570  -0.9942
5862.5827  -0.9965
5862.6084  -0.9985
5862.6340  -0.9988
5862.6597  -0.9987
5862.6854  -0.9986
% 2600_6024057  0.9994  42
6023.5243  -0.9887
6023.5508  -0.9904
6023.5773  -0.9864
6023.6038  -0.9831
6023.6303  -0.9865
6023.6567  -0.9928
6023.6832  -0.9967
6023.7097  -0.9987
6023.7362  -0.9985
6023.7627  -0.9990
6023.7891   0.9991
6023.8156   0.9973
6023.8421   0.9936
6023.8686   0.9896
6023.8951   0.9839
6023.9216   0.9752
6023.9480   0.9632
6023.9745   0.9498
6024.0010   0.9394
6024.0275   0.9328
6024.0540   0.9296
6024.0804   0.9319
6024.1069   0.9389
6024.1334   0.9488
6024.1599   0.9614
6024.1864   0.9741
6024.2129   0.9852
6024.2393   0.9929
6024.2658   0.9962
6024.2923   0.9969
6024.3188   0.9975
6024.3453  -0.9990
6024.3718  -1.0007
6024.3982  -1.0010
6024.4247  -1.0003
6024.4512  -1.0009
6024.4777  -1.0014
6024.5042  -1.0007
6024.5306  -1.0000
6024.5571  -0.9997
6024.5836  -1.0004
6024.6101  -1.0002
% 2600_6056004  0.9989  35
6055.5676  -0.9989
6055.5941  -0.9994
6055.6206  -0.9993
6055.6470  -0.9989
6055.6735  -0.9983
6055.7000  -0.9978
6055.7265  -0.9979
6055.7530  -0.9980
6055.7795   0.9983
6055.8059   0.9978
6055.8324   0.9965
6055.8589   0.9937
6055.8854   0.9911
6055.9119   0.9871
6055.9383   0.9822
6055.9648   0.9801
6055.9913   0.9783
6056.0178   0.9776
6056.0443   0.9798
6056.0708   0.9833
6056.0972   0.9868
6056.1237   0.9910
6056.1502   0.9944
6056.1767   0.9954
6056.2032   0.9968
6056.2297   0.9990
6056.2561  -0.9986
6056.2826  -0.9973
6056.3091  -0.9966
6056.3356  -0.9976
6056.3621  -0.9983
6056.3885  -0.9981
6056.4150  -0.9971
6056.4415  -0.9973
6056.4680  -0.9981
% 2600_6078491  1.0006  37
6077.9987  -1.0003
6078.0255  -1.0007
6078.0522  -1.0004
6078.0790  -0.9979
6078.1058  -0.9979
6078.1325  -0.9997
6078.1593  -0.9990
6078.1861  -0.9988
6078.2128  -0.9988
6078.2396   0.9989
6078.2663   0.9987
6078.2931   0.9983
6078.3199   0.9961
6078.3466   0.9931
6078.3734   0.9902
6078.4002   0.9864
6078.4269   0.9831
6078.4537   0.9813
6078.4805   0.9817
6078.5072   0.9819
6078.5340   0.9823
6078.5608   0.9847
6078.5875   0.9897
6078.6143   0.9943
6078.6411   0.9971
6078.6678   0.9986
6078.6946   1.0001
6078.7213   1.0015
6078.7481  -1.0017
6078.7749  -1.0005
6078.8016  -0.9991
6078.8284  -0.9998
6078.8552  -0.9998
6078.8819  -0.9981
6078.9087  -0.9969
6078.9355  -0.9961
6078.9622  -0.9955
% 2600_6127906  1.0000  33
6127.4863  -0.9996
6127.5131  -0.9990
6127.5399  -0.9990
6127.5666  -1.0001
6127.5934  -0.9998
6127.6202  -0.9992
6127.6469  -0.9992
6127.6737  -0.9985
6127.7005  -0.9994
6127.7272   1.0005
6127.7540   0.9988
6127.7808   0.9975
6127.8075   0.9980
6127.8343   0.9966
6127.8611   0.9958
6127.8878   0.9956
6127.9146   0.9952
6127.9413   0.9952
6127.9681   0.9955
6127.9949   0.9958
6128.0216   0.9964
6128.0484   0.9978
6128.0752   0.9987
6128.1019   0.9989
6128.1287   0.9990
6128.1555  -0.9999
6128.1822  -0.9996
6128.2090  -0.9981
6128.2358  -0.9982
6128.2625  -0.9984
6128.2893  -0.9989
6128.3160  -0.9994
6128.3428  -0.9996
% 2600_6136614  1.0008  40
6136.0242  -1.0016
6136.0510  -1.0009
6136.0777  -1.0013
6136.1045  -1.0014
6136.1313  -1.0008
6136.1580  -1.0018
6136.1848  -1.0020
6136.2116  -1.0005
6136.2383  -1.0008
6136.2651  -1.0012
6136.2919  -1.0013
6136.3186   1.0016
6136.3454   1.0010
6136.3722   0.9996
6136.3989   0.9991
6136.4257   0.9983
6136.4525   0.9947
6136.4792   0.9890
6136.5060   0.9836
6136.5327   0.9765
6136.5595   0.9700
6136.5863   0.9657
6136.6130   0.9639
6136.6398   0.9646
6136.6666   0.9680
6136.6933   0.9736
6136.7201   0.9813
6136.7469   0.9883
6136.7736   0.9956
6136.8004   0.9996
6136.8272   1.0008
6136.8539  -1.0005
6136.8807  -0.9998
6136.9074  -0.9993
6136.9342  -0.9992
6136.9610  -0.9986
6136.9877  -0.9976
6137.0145  -0.9992
6137.0413  -1.0000
6137.0680  -0.9998
% 2600_6170506  1.0002  53
6169.8007  -1.0001
6169.8278  -0.9996
6169.8548  -0.9998
6169.8819  -1.0008
6169.9089  -1.0006
6169.9360  -0.9998
6169.9630  -0.9989
6169.9901  -0.9995
6170.0171  -1.0009
6170.0442  -1.0008
6170.0713  -0.9999
6170.0983  -0.9993
6170.1254  -0.9998
6170.1524   1.0010
6170.1795   1.0000
6170.2065   0.9990
6170.2336   0.9992
6170.2606   0.9989
6170.2877   0.9990
6170.3147   0.9988
6170.3418   0.9981
6170.3688   0.9961
6170.3959   0.9929
6170.4229   0.9894
6170.4500   0.9865
6170.4770   0.9847
6170.5041   0.9839
6170.5311   0.9850
6170.5582   0.9862
6170.5853   0.9882
6170.6123   0.9921
6170.6394   0.9946
6170.6664   0.9971
6170.6935   0.9987
6170.7205   0.9988
6170.7476   0.9993
6170.7746   1.0007
6170.8017   1.0002
6170.8287   0.9990
6170.8558   0.9994
6170.8828  -1.0011
6170.9099  -0.9999
6170.9369  -0.9997
6170.9640  -1.0006
6170.9910  -1.0001
6171.0181  -0.9998
6171.0451  -0.9995
6171.0722  -0.9993
6171.0993  -0.9988
6171.1263  -1.0000
6171.1534  -1.0001
6171.1804  -0.9997
6171.2075  -0.9994
% 2600_6187989  1.0008  45
6187.4121  -1.0004
6187.4391  -1.0008
6187.4662  -1.0005
6187.4932  -1.0014
6187.5203  -1.0010
6187.5473  -0.9995
6187.5744  -0.9993
6187.6014  -0.9997
6187.6285  -0.9994
6187.6555  -0.9990
6187.6826  -1.0002
6187.7096   1.0008
6187.7367   1.0003
6187.7637   0.9999
6187.7908   0.9998
6187.8179   0.9991
6187.8449   0.9991
6187.8720   0.9988
6187.8990   0.9983
6187.9261   0.9978
6187.9531   0.9979
6187.9802   0.9966
6188.0072   0.9968
6188.0343   0.9972
6188.0613   0.9967
6188.0884   0.9981
6188.1154   0.9990
6188.1425   0.9989
6188.1695   1.0000
6188.1966   1.0006
6188.2236   1.0008
6188.2507   1.0002
6188.2777   1.0003
6188.3048  -1.0008
6188.3319  -1.0013
6188.3589  -1.0005
6188.3860  -1.0005
6188.4130  -1.0002
6188.4401  -0.9992
6188.4671  -0.9994
6188.4942  -1.0005
6188.5212  -1.0005
6188.5483  -1.0000
6188.5753  -0.9990
6188.6024  -0.9988
% 2600_6191557  1.0004  35
6191.0912  -0.9966
6191.1182  -0.9966
6191.1453  -0.9970
6191.1723  -0.9973
6191.1994  -0.9972
6191.2264  -0.9962
6191.2535  -0.9959
6191.2806  -0.9978
6191.3076  -0.9981
6191.3347   0.9981
6191.3617   0.9968
6191.3888   0.9941
6191.4158   0.9907
6191.4429   0.9844
6191.4699   0.9778
6191.4970   0.9734
6191.5240   0.9707
6191.5511   0.9699
6191.5781   0.9699
6191.6052   0.9724
6191.6322   0.9763
6191.6593   0.9827
6191.6863   0.9892
6191.7134   0.9950
6191.7404   1.0004
6191.7675   1.0016
6191.7946  -1.0007
6191.8216  -0.9998
6191.8487  -0.9996
6191.8757  -0.9997
6191.9028  -0.9996
6191.9298  -0.9994
6191.9569  -0.9992
6191.9839  -1.0000
6192.0110  -1.0008
% 2600_6232640  1.0010  47
6232.0006  -0.9941
6232.0280  -0.9963
6232.0553  -0.9966
6232.0827  -0.9962
6232.1100  -0.9978
6232.1374  -0.9991
6232.1647  -0.9997
6232.1921  -1.0004
6232.2194  -1.0003
6232.2468  -1.0012
6232.2741  -1.0016
6232.3015  -1.0010
6232.3288   1.0002
6232.3562   0.9996
6232.3835   1.0002
6232.4108   1.0010
6232.4382   1.0005
6232.4655   0.9989
6232.4929   0.9976
6232.5202   0.9972
6232.5476   0.9962
6232.5749   0.9936
6232.6023   0.9923
6232.6296   0.9925
6232.6570   0.9927
6232.6843   0.9934
6232.7117   0.9944
6232.7390   0.9955
6232.7664   0.9976
6232.7937   0.9992
6232.8211   1.0001
6232.8484   1.0001
6232.8757   1.0013
6232.9031   1.0015
6232.9304   1.0003
6232.9578  -0.9991
6232.9851  -0.9996
6233.0125  -1.0015
6233.0398  -1.0015
6233.0672  -1.0005
6233.0945  -0.9999
6233.1219  -1.0009
6233.1492  -1.0015
6233.1766  -1.0011
6233.2039  -1.0003
6233.2313  -0.9998
6233.2586  -0.9998
% 2600_6246318  0.9998  40
6245.7561  -0.9988
6245.7835  -0.9998
6245.8108  -1.0015
6245.8382  -1.0015
6245.8655  -1.0002
6245.8929  -0.9992
6245.9202  -0.9983
6245.9475  -0.9969
6245.9749  -0.9967
6246.0022  -0.9977
6246.0296  -0.9989
6246.0569   1.0000
6246.0843   1.0000
6246.1116   0.9992
6246.1390   0.9977
6246.1663   0.9946
6246.1937   0.9898
6246.2210   0.9847
6246.2484   0.9806
6246.2757   0.9767
6246.3031   0.9740
6246.3304   0.9738
6246.3578   0.9752
6246.3851   0.9790
6246.4124   0.9841
6246.4398   0.9888
6246.4671   0.9936
6246.4945   0.9972
6246.5218   0.9983
6246.5492   0.9988
6246.5765  -0.9993
6246.6039  -0.9996
6246.6312  -1.0002
6246.6586  -1.0002
6246.6859  -0.9996
6246.7133  -0.9989
6246.7406  -0.9986
6246.7680  -0.9991
6246.7953  -0.9998
6246.8226  -0.9998
% 2600_6252555  1.0018  47
6251.9092  -0.9983
6251.9366  -1.0001
6251.9639  -1.0006
6251.9913  -1.0001
6252.0186  -1.0005
6252.0460  -1.0006
6252.0733  -1.0006
6252.1006  -1.0014
6252.1280  -1.0012
6252.1553  -1.0007
6252.1827  -1.0010
6252.2100  -1.0015
6252.2374   1.0009
6252.2647   1.0008
6252.2921   1.0009
6252.3194   1.0008
6252.3468   1.0004
6252.3741   0.9985
6252.4015   0.9962
6252.4288   0.9922
6252.4562   0.9877
6252.4835   0.9845
6252.5109   0.9815
6252.5382   0.9801
6252.5655   0.9805
6252.5929   0.9822
6252.6202   0.9847
6252.6476   0.9874
6252.6749   0.9919
6252.7023   0.9965
6252.7296   0.9985
6252.7570   1.0006
6252.7843   1.0018
6252.8117   1.0029
6252.8390   1.0034
6252.8664   1.0024
6252.8937  -1.0014
6252.9211  -1.0015
6252.9484  -1.0020
6252.9757  -1.0015
6253.0031  -1.0016
6253.0304  -1.0015
6253.0578  -1.0016
6253.0851  -1.0008
6253.1125  -1.0000
6253.1398  -0.9987
6253.1672  -0.9990
% 2600_6336823  1.0005  37
6336.2794  -1.0000
6336.3071  -0.9995
6336.3347  -0.9989
6336.3624  -0.9986
6336.3900  -0.9990
6336.4177  -1.0001
6336.4453  -1.0009
6336.4729  -1.0000
6336.5006  -1.0010
6336.5282  -1.0024
6336.5559   1.0020
6336.5835   1.0012
6336.6112   1.0003
6336.6388   0.9984
6336.6665   0.9975
6336.6941   0.9945
6336.7218   0.9896
6336.7494   0.9864
6336.7771   0.9843
6336.8047   0.9841
6336.8324   0.9831
6336.8600   0.9832
6336.8877   0.9859
6336.9153   0.9894
6336.9429   0.9932
6336.9706   0.9960
6336.9982   0.9978
6337.0259   0.9993
6337.0535   0.9997
6337.0812  -0.9987
6337.1088  -0.9965
6337.1365  -0.9932
6337.1641  -0.9909
6337.1918  -0.9913
6337.2194  -0.9950
6337.2471  -0.9989
6337.2747  -0.9999
% 2600_6393600  1.0012  47
6392.9928  -0.9999
6393.0208  -1.0012
6393.0488  -1.0010
6393.0767  -1.0010
6393.1047  -1.0010
6393.1326  -1.0013
6393.1606  -1.0027
6393.1885  -1.0017
6393.2165  -1.0002
6393.2444  -1.0019
6393.2724  -1.0018
6393.3003   1.0016
6393.3283   1.0006
6393.3562   1.0003
6393.3842   1.0003
6393.4121   0.9988
6393.4401   0.9957
6393.4681   0.9921
6393.4960   0.9869
6393.5240   0.9816
6393.5519   0.9775
6393.5799   0.9750
6393.6078   0.9746
6393.6358   0.9766
6393.6637   0.9791
6393.6917   0.9822
6393.7196   0.9858
6393.7476   0.9904
6393.7755   0.9957
6393.8035   0.9988
6393.8314   0.9996
6393.8594   0.9996
6393.8874   1.0011
6393.9153   1.0010
6393.9433   1.0013
6393.9712  -1.0004
6393.9992  -0.9972
6394.0271  -0.9937
6394.0551  -0.9924
6394.0830  -0.9943
6394.1110  -0.9978
6394.1389  -1.0001
6394.1669  -1.0004
6394.1948  -1.0010
6394.2228  -1.0016
6394.2507  -1.0002
6394.2787  -1.0000
% 2600_6400000  1.0003  49
6399.1985  -1.0009
6399.2264  -1.0020
6399.2544  -1.0022
6399.2823  -1.0017
6399.3103  -1.0019
6399.3382  -1.0024
6399.3662  -1.0025
6399.3942  -1.0016
6399.4221  -1.0003
6399.4501  -1.0001
6399.4780  -1.0014
6399.5060  -1.0013
6399.5339  -1.0003
6399.5619  -0.9994
6399.5898   0.9996
6399.6178   0.9991
6399.6457   0.9995
6399.6737   0.9993
6399.7016   0.9987
6399.7296   0.9990
6399.7575   0.9990
6399.7855   0.9961
6399.8135   0.9894
6399.8414   0.9807
6399.8694   0.9708
6399.8973   0.9568
6399.9253   0.9418
6399.9532   0.9330
6399.9812   0.9325
6400.0091   0.9352
6400.0371   0.9396
6400.0650   0.9473
6400.0930   0.9595
6400.1209   0.9735
6400.1489   0.9856
6400.1768   0.9905
6400.2048   0.9914
6400.2328   0.9934
6400.2607   0.9950
6400.2887  -0.9974
6400.3166  -0.9988
6400.3446  -0.9993
6400.3725  -0.9999
6400.4005  -1.0010
6400.4284  -1.0004
6400.4564  -0.9985
6400.4843  -0.9995
6400.5123  -1.0012
6400.5402  -1.0006
% 2600_6411648  1.0016  38
6411.0508  -1.0007
6411.0787  -1.0002
6411.1067  -1.0000
6411.1346  -0.9989
6411.1626  -0.9969
6411.1905  -0.9965
6411.2185  -0.9982
6411.2464  -0.9993
6411.2744  -1.0006
6411.3023  -1.0028
6411.3303  -1.0023
6411.3583   1.0014
6411.3862   1.0020
6411.4142   1.0011
6411.4421   0.9989
6411.4701   0.9975
6411.4980   0.9942
6411.5260   0.9881
6411.5539   0.9803
6411.5819   0.9748
6411.6098   0.9712
6411.6378   0.9687
6411.6657   0.9680
6411.6937   0.9713
6411.7216   0.9777
6411.7496   0.9831
6411.7776   0.9884
6411.8055   0.9935
6411.8335   0.9966
6411.8614   0.9964
6411.8894  -0.9964
6411.9173  -0.9959
6411.9453  -0.9959
6411.9732  -0.9971
6412.0012  -0.9972
6412.0291  -0.9958
6412.0571  -0.9963
6412.0850  -0.9971
% 2600_6419948  1.0005  42
6419.3971  -1.0014
6419.4254  -1.0019
6419.4536  -1.0014
6419.4819  -1.0004
6419.5102  -0.9984
6419.5384  -0.9969
6419.5667  -0.9966
6419.5950  -0.9981
6419.6232  -1.0000
6419.6515  -0.9985
6419.6798   0.9977
6419.7080   0.9993
6419.7363   0.9997
6419.7646   0.9984
6419.7928   0.9953
6419.8211   0.9902
6419.8494   0.9843
6419.8776   0.9811
6419.9059   0.9766
6419.9342   0.9739
6419.9624   0.9759
6419.9907   0.9782
6420.0190   0.9803
6420.0472   0.9853
6420.0755   0.9908
6420.1038   0.9948
6420.1320   0.9967
6420.1603   0.9977
6420.1886   1.0000
6420.2168   1.0009
6420.2451   1.0005
6420.2734  -1.0005
6420.3016  -0.9995
6420.3299  -0.9978
6420.3582  -0.9974
6420.3864  -0.9990
6420.4147  -1.0009
6420.4430  -1.0009
6420.4712  -1.0002
6420.4995  -1.0002
6420.5278  -1.0004
6420.5560  -1.0003
% 2600_6430845  0.9994  46
6430.1665  -0.9982
6430.1948  -0.9985
6430.2231  -0.9980
6430.2513  -0.9975
6430.2796  -0.9965
6430.3079  -0.9969
6430.3361  -0.9969
6430.3644  -0.9971
6430.3927  -0.9983
6430.4209  -0.9992
6430.4492  -0.9992
6430.4775  -0.9989
6430.5057  -0.9981
6430.5340   0.9978
6430.5623   0.9989
6430.5905   0.9990
6430.6188   0.9984
6430.6471   0.9969
6430.6753   0.9959
6430.7036   0.9946
6430.7319   0.9928
6430.7601   0.9893
6430.7884   0.9849
6430.8167   0.9836
6430.8449   0.9840
6430.8732   0.9825
6430.9015   0.9821
6430.9297   0.9856
6430.9580   0.9906
6430.9863   0.9951
6431.0145   0.9986
6431.0428   0.9994
6431.0711   0.9989
6431.0993   0.9997
6431.1276   0.9999
6431.1559  -0.9998
6431.1841  -1.0002
6431.2124  -1.0006
6431.2407  -1.0011
6431.2689  -1.0009
6431.2972  -1.0008
6431.3255  -1.0008
6431.3537  -1.0010
6431.3820  -1.0016
6431.4103  -1.0024
6431.4385  -1.0015
% 2600_6633748  1.0009  31
6633.3215  -1.0007
6633.3507  -1.0012
6633.3800  -1.0001
6633.4092  -1.0002
6633.4384  -1.0011
6633.4677  -1.0008
6633.4969  -1.0010
6633.5262  -0.9999
6633.5554   1.0006
6633.5847   1.0018
6633.6139   1.0004
6633.6431   0.9978
6633.6724   0.9962
6633.7016   0.9956
6633.7309   0.9944
6633.7601   0.9938
6633.7893   0.9940
6633.8186   0.9954
6633.8478   0.9982
6633.8771   0.9991
6633.9063   0.9995
6633.9356   0.9992
6633.9648   0.9998
6633.9940  -1.0007
6634.0233  -1.0011
6634.0525  -1.0000
6634.0818  -0.9994
6634.1110  -1.0000
6634.1402  -0.9990
6634.1695  -0.9988
6634.1987  -0.9998
% 2600_6855161  1.0002  34
6854.4797  -1.0027
6854.5097  -1.0015
6854.5396  -1.0014
6854.5695  -1.0007
6854.5995  -0.9998
6854.6294  -1.0006
6854.6593  -1.0011
6854.6893  -1.0002
6854.7192  -0.9991
6854.7491  -1.0001
6854.7791  -1.0004
6854.8090  -1.0005
6854.8389   0.9993
6854.8689   0.9988
6854.8988   0.9987
6854.9287   0.9996
6854.9587   1.0003
6854.9886   0.9989
6855.0185   0.9970
6855.0484   0.9949
6855.0784   0.9933
6855.1083   0.9922
6855.1382   0.9903
6855.1682   0.9896
6855.1981   0.9896
6855.2280   0.9913
6855.2580   0.9952
6855.2879   0.9957
6855.3178   0.9939
6855.3478  -0.9943
6855.3777  -0.9969
6855.4076  -0.9993
6855.4376  -0.9997
6855.4675  -0.9985
% 2600_7445748  0.9956  39
7445.1394  -0.9955
7445.1720  -0.9919
7445.2046  -0.9877
7445.2372  -0.9843
7445.2698  -0.9859
7445.3024  -0.9905
7445.3351  -0.9926
7445.3677  -0.9931
7445.4003  -0.9937
7445.4329  -0.9930
7445.4655   0.9934
7445.4981   0.9953
7445.5307   0.9928
7445.5633   0.9893
7445.5959   0.9841
7445.6285   0.9794
7445.6611   0.9742
7445.6937   0.9693
7445.7263   0.9662
7445.7589   0.9643
7445.7915   0.9652
7445.8241   0.9697
7445.8568   0.9763
7445.8894   0.9831
7445.9220   0.9882
7445.9546   0.9913
7445.9872   0.9942
7446.0198   0.9965
7446.0524   0.9970
7446.0850  -0.9969
7446.1176  -0.9976
7446.1502  -0.9974
7446.1828  -0.9985
7446.2154  -0.9994
7446.2480  -0.9990
7446.2806  -0.9983
7446.3132  -0.9985
7446.3458  -0.9981
7446.3785  -0.9987
% 2600_7495065  1.0035  37
7494.4075  -0.9966
7494.4401  -0.9975
7494.4727  -0.9990
7494.5053  -1.0010
7494.5379  -1.0023
7494.5705  -1.0027
7494.6031  -1.0035
7494.6358  -1.0028
7494.6684  -1.0027
7494.7010  -1.0029
7494.7336   1.0040
7494.7662   1.0044
7494.7988   1.0018
7494.8314   0.9983
7494.8640   0.9956
7494.8966   0.9924
7494.9292   0.9870
7494.9618   0.9805
7494.9944   0.9740
7495.0270   0.9685
7495.0596   0.9657
7495.0922   0.9676
7495.1248   0.9714
7495.1575   0.9760
7495.1901   0.9832
7495.2227   0.9911
7495.2553   0.9985
7495.2879   1.0023
7495.3205   1.0026
7495.3531  -1.0018
7495.3857  -1.0002
7495.4183  -0.9973
7495.4509  -0.9934
7495.4835  -0.9887
7495.5161  -0.9807
7495.5487  -0.9722
7495.5813  -0.9656
% 2600_7511018  1.0034  53
7510.2542  -1.0015
7510.2868  -1.0023
7510.3194  -1.0017
7510.3520  -1.0011
7510.3846  -1.0005
7510.4172  -0.9994
7510.4498  -0.9996
7510.4825  -1.0014
7510.5151  -1.0037
7510.5477  -1.0030
7510.5803  -1.0024
7510.6129  -1.0030
7510.6455   1.0031
7510.6781   1.0031
7510.7107   1.0033
7510.7433   1.0009
7510.7759   0.9963
7510.8085   0.9925
7510.8411   0.9876
7510.8737   0.9799
7510.9063   0.9693
7510.9389   0.9560
7510.9715   0.9450
7511.0042   0.9409
7511.0368   0.9406
7511.0694   0.9431
7511.1020   0.9508
7511.1346   0.9618
7511.1672   0.9751
7511.1998   0.9855
7511.2324   0.9930
7511.2650   0.9985
7511.2976   1.0002
7511.3302   1.0006
7511.3628   1.0015
7511.3954   1.0032
7511.4280   1.0045
7511.4606   1.0059
7511.4933  -1.0041
7511.5259  -1.0029
7511.5585  -1.0021
7511.5911  -1.0021
7511.6237  -1.0033
7511.6563  -1.0028
7511.6889  -1.0003
7511.7215  -0.9996
7511.7541  -0.9999
7511.7867  -1.0003
7511.8193  -1.0006
7511.8519  -1.0005
7511.8845  -1.0002
7511.9171  -1.0007
7511.9497  -1.0012
% 2600_7568898  1.0006  34
7568.3436  -1.0024
7568.3767  -1.0020
7568.4097  -1.0021
7568.4427  -1.0011
7568.4757  -1.0023
7568.5088  -1.0040
7568.5418  -1.0037
7568.5748  -1.0038
7568.6079  -1.0029
7568.6409   1.0019
7568.6739   0.9996
7568.7069   0.9970
7568.7400   0.9948
7568.7730   0.9931
7568.8060   0.9935
7568.8390   0.9938
7568.8721   0.9935
7568.9051   0.9933
7568.9381   0.9923
7568.9711   0.9921
7569.0042   0.9934
7569.0372   0.9967
7569.0702   0.9988
7569.1032   0.9977
7569.1363   0.9961
7569.1693  -0.9966
7569.2023  -0.9986
7569.2353  -0.9983
7569.2684  -0.9991
7569.3014  -0.9987
7569.3344  -0.9983
7569.3674  -0.9994
7569.4005  -0.9984
7569.4335  -0.9966
% 2600_7586017  1.0059  37
7585.3847  -1.0056
7585.4177  -1.0062
7585.4507  -1.0070
7585.4837  -1.0078
7585.5168  -1.0072
7585.5498  -1.0047
7585.5828  -1.0043
7585.6158  -1.0050
7585.6489  -1.0051
7585.6819  -1.0076
7585.7149   1.0075
7585.7480   1.0049
7585.7810   1.0037
7585.8140   1.0026
7585.8470   0.9997
7585.8801   0.9939
7585.9131   0.9879
7585.9461   0.9830
7585.9791   0.9800
7586.0122   0.9793
7586.0452   0.9793
7586.0782   0.9812
7586.1112   0.9834
7586.1443   0.9866
7586.1773   0.9928
7586.2103   0.9987
7586.2433   1.0025
7586.2764   1.0035
7586.3094   1.0034
7586.3424  -1.0024
7586.3754  -1.0025
7586.4085  -1.0034
7586.4415  -1.0043
7586.4745  -1.0038
7586.5075  -1.0034
7586.5406  -1.0033
7586.5736  -1.0024
% 2601_4122659  0.9993  46
4122.2956  -1.0013
4122.3136  -1.0002
4122.3316  -1.0013
4122.3496  -1.0004
4122.3676  -1.0004
4122.3856  -1.0003
4122.4036  -0.9975
4122.4216  -0.9922
4122.4396  -0.9863
4122.4576  -0.9786
4122.4756   0.9675
4122.4936   0.9564
4122.5116   0.9423
4122.5296   0.9192
4122.5476   0.8889
4122.5656   0.8459
4122.5836   0.7894
4122.6016   0.7311
4122.6196   0.6799
4122.6376   0.6426
4122.6556   0.6292
4122.6736   0.6440
4122.6916   0.6847
4122.7096   0.7456
4122.7276   0.8155
4122.7456   0.8824
4122.7636   0.9336
4122.7816   0.9667
4122.7996   0.9860
4122.8176   0.9959
4122.8356   1.0011
4122.8536   1.0018
4122.8716   1.0010
4122.8896  -1.0007
4122.9076  -1.0024
4122.9256  -1.0013
4122.9436  -0.9973
4122.9616  -0.9978
4122.9796  -0.9992
4122.9976  -0.9988
4123.0156  -0.9997
4123.0336  -1.0004
4123.0516  -0.9997
4123.0696  -0.9981
4123.0876  -0.9978
4123.1056  -0.9964
% 2601_4128739  0.9825  44
4128.3433  -0.9709
4128.3613  -0.9702
4128.3793  -0.9718
4128.3973  -0.9745
4128.4153  -0.9750
4128.4333  -0.9744
4128.4513  -0.9757
4128.4693  -0.9790
4128.4873  -0.9798
4128.5053  -0.9805
4128.5233  -0.9817
4128.5413   0.9813
4128.5593   0.9805
4128.5773   0.9763
4128.5953   0.9664
4128.6133   0.9486
4128.6313   0.9214
4128.6493   0.8825
4128.6673   0.8348
4128.6853   0.7884
4128.7033   0.7480
4128.7213   0.7221
4128.7393   0.7162
4128.7572   0.7293
4128.7752   0.7601
4128.7932   0.8060
4128.8112   0.8573
4128.8292   0.9059
4128.8472   0.9449
4128.8652   0.9691
4128.8832   0.9789
4128.9012   0.9813
4128.9192   0.9840
4128.9372  -0.9880
4128.9552  -0.9883
4128.9732  -0.9865
4128.9912  -0.9848
4129.0092  -0.9837
4129.0272  -0.9820
4129.0452  -0.9769
4129.0632  -0.9660
4129.0812  -0.9560
4129.0992  -0.9487
4129.1172  -0.9398
% 2601_4153003  0.9933  45
4152.6390  -0.9871
4152.6571  -0.9874
4152.6752  -0.9893
4152.6934  -0.9900
4152.7115  -0.9904
4152.7296  -0.9923
4152.7477  -0.9906
4152.7659  -0.9889
4152.7840  -0.9906
4152.8021  -0.9913
4152.8203  -0.9907
4152.8384  -0.9917
4152.8565   0.9937
4152.8747   0.9932
4152.8928   0.9925
4152.9109   0.9894
4152.9291   0.9883
4152.9472   0.9871
4152.9653   0.9834
4152.9834   0.9801
4153.0016   0.9751
4153.0197   0.9683
4153.0378   0.9623
4153.0560   0.9592
4153.0741   0.9597
4153.0922   0.9644
4153.1104   0.9718
4153.1285   0.9780
4153.1466   0.9812
4153.1648   0.9859
4153.1829   0.9907
4153.2010   0.9922
4153.2191   0.9927
4153.2373   0.9923
4153.2554  -0.9922
4153.2735  -0.9939
4153.2917  -0.9954
4153.3098  -0.9958
4153.3279  -0.9939
4153.3461  -0.9932
4153.3642  -0.9935
4153.3823  -0.9933
4153.4005  -0.9922
4153.4186  -0.9919
4153.4367  -0.9919
% 2601_4173451  0.9986  67
4172.8356  -0.9962
4172.8539  -0.9996
4172.8721  -1.0000
4172.8904  -1.0001
4172.9087  -1.0009
4172.9269  -1.0021
4172.9452  -1.0017
4172.9635  -0.9985
4172.9817  -0.9948
4173.0000  -0.9953
4173.0183  -0.9989
4173.0365  -1.0017
4173.0548  -1.0039
4173.0731  -1.0054
4173.0913  -1.0057
4173.1096  -1.0049
4173.1278  -1.0038
4173.1461   1.0030
4173.1644   1.0030
4173.1826   1.0016
4173.2009   0.9983
4173.2192   0.9943
4173.2374   0.9896
4173.2557   0.9810
4173.2740   0.9664
4173.2922   0.9431
4173.3105   0.9055
4173.3288   0.8553
4173.3470   0.7925
4173.3653   0.7153
4173.3836   0.6290
4173.4018   0.5405
4173.4201   0.4602
4173.4384   0.4014
4173.4566   0.3737
4173.4749   0.3829
4173.4931   0.4283
4173.5114   0.5005
4173.5297   0.5852
4173.5479   0.6734
4173.5662   0.7564
4173.5845   0.8286
4173.6027   0.8873
4173.6210   0.9341
4173.6393   0.9680
4173.6575   0.9878
4173.6758   0.9967
4173.6941   1.0013
4173.7123   1.0029
4173.7306   1.0028
4173.7489   1.0048
4173.7671  -1.0048
4173.7854  -1.0020
4173.8036  -1.0009
4173.8219  -0.9997
4173.8402  -0.9980
4173.8584  -0.9992
4173.8767  -1.0010
4173.8950  -0.9998
4173.9132  -0.9951
4173.9315  -0.9889
4173.9498  -0.9815
4173.9680  -0.9710
4173.9863  -0.9567
4174.0046  -0.9415
4174.0228  -0.9302
4174.0411  -0.9224
% 2601_4178854  1.0021  56
4178.3515  -0.9708
4178.3698  -0.9642
4178.3881  -0.9590
4178.4063  -0.9568
4178.4246  -0.9545
4178.4428  -0.9562
4178.4611  -0.9629
4178.4794  -0.9699
4178.4976  -0.9780
4178.5159  -0.9873
4178.5342  -0.9955
4178.5524  -1.0006
4178.5707  -1.0041
4178.5890  -1.0054
4178.6072   1.0046
4178.6255   1.0030
4178.6438   0.9999
4178.6620   0.9931
4178.6803   0.9771
4178.6986   0.9491
4178.7168   0.9070
4178.7351   0.8501
4178.7533   0.7779
4178.7716   0.6929
4178.7899   0.6024
4178.8081   0.5147
4178.8264   0.4455
4178.8447   0.4118
4178.8629   0.4219
4178.8812   0.4745
4178.8995   0.5580
4178.9177   0.6553
4178.9360   0.7533
4178.9543   0.8413
4178.9725   0.9080
4178.9908   0.9518
4179.0091   0.9780
4179.0273   0.9918
4179.0456   0.9982
4179.0639   1.0006
4179.0821   1.0014
4179.1004   1.0046
4179.1186  -1.0071
4179.1369  -1.0041
4179.1552  -1.0010
4179.1734  -1.0004
4179.1917  -0.9995
4179.2100  -0.9954
4179.2282  -0.9912
4179.2465  -0.9861
4179.2648  -0.9751
4179.2830  -0.9595
4179.3013  -0.9399
4179.3196  -0.9112
4179.3378  -0.8747
4179.3561  -0.8355
% 2601_4186102  0.9967  34
4185.8035  -0.9955
4185.8218  -0.9951
4185.8401  -0.9930
4185.8583  -0.9921
4185.8766  -0.9927
4185.8949  -0.9940
4185.9131  -0.9939
4185.9314  -0.9954
4185.9497   0.9983
4185.9679   0.9981
4185.9862   0.9973
4186.0044   0.9949
4186.0227   0.9911
4186.0410   0.9879
4186.0592   0.9870
4186.0775   0.9855
4186.0958   0.9853
4186.1140   0.9864
4186.1323   0.9874
4186.1506   0.9897
4186.1688   0.9905
4186.1871   0.9908
4186.2054   0.9944
4186.2236   0.9958
4186.2419   0.9943
4186.2602  -0.9943
4186.2784  -0.9945
4186.2967  -0.9941
4186.3150  -0.9949
4186.3332  -0.9952
4186.3515  -0.9950
4186.3697  -0.9943
4186.3880  -0.9938
4186.4063  -0.9944
% 2601_4199484  0.9966  41
4199.1462  -0.7546
4199.1646  -0.8210
4199.1830  -0.8853
4199.2014  -0.9338
4199.2198  -0.9641
4199.2382  -0.9800
4199.2566  -0.9856
4199.2750  -0.9884
4199.2934  -0.9894
4199.3118   0.9890
4199.3302   0.9895
4199.3486   0.9877
4199.3670   0.9836
4199.3854   0.9784
4199.4038   0.9695
4199.4222   0.9566
4199.4406   0.9464
4199.4590   0.9407
4199.4774   0.9366
4199.4958   0.9362
4199.5142   0.9428
4199.5326   0.9539
4199.5510   0.9658
4199.5694   0.9777
4199.5878   0.9874
4199.6062   0.9956
4199.6246   0.9983
4199.6430   0.9969
4199.6614   0.9969
4199.6798   0.9980
4199.6982  -0.9986
4199.7166  -0.9967
4199.7350  -0.9953
4199.7534  -0.9937
4199.7718  -0.9933
4199.7902  -0.9953
4199.8086  -0.9944
4199.8270  -0.9920
4199.8454  -0.9910
4199.8638  -0.9902
4199.8822  -0.9894
% 2601_4217894  0.9983  34
4217.6022  -0.9326
4217.6206  -0.9517
4217.6390  -0.9692
4217.6574  -0.9854
4217.6758  -0.9934
4217.6942  -0.9950
4217.7126  -0.9975
4217.7310  -0.9988
4217.7494   0.9978
4217.7678   0.9974
4217.7862   0.9957
4217.8046   0.9905
4217.8230   0.9835
4217.8414   0.9746
4217.8598   0.9699
4217.8782   0.9696
4217.8966   0.9695
4217.9150   0.9716
4217.9334   0.9769
4217.9518   0.9842
4217.9702   0.9882
4217.9886   0.9935
4218.0070   0.9968
4218.0254   0.9967
4218.0438   0.9995
4218.0622  -0.9989
4218.0806  -0.9969
4218.0990  -0.9972
4218.1174  -0.9958
4218.1358  -0.9950
4218.1542  -0.9954
4218.1726  -0.9925
4218.1910  -0.9911
4218.2094  -0.9917
% 2601_4233162  0.9860  57
4232.6162  -0.9953
4232.6347  -0.9946
4232.6533  -0.9956
4232.6718  -0.9939
4232.6904  -0.9933
4232.7089  -0.9947
4232.7274  -0.9949
4232.7460  -0.9938
4232.7645  -0.9934
4232.7831  -0.9930
4232.8016  -0.9894
4232.8201  -0.9855
4232.8387  -0.9846
4232.8572  -0.9837
4232.8758  -0.9813
4232.8943   0.9800
4232.9128   0.9820
4232.9314   0.9824
4232.9499   0.9766
4232.9685   0.9632
4232.9870   0.9376
4233.0055   0.8968
4233.0241   0.8430
4233.0426   0.7745
4233.0612   0.6899
4233.0797   0.5948
4233.0982   0.4970
4233.1168   0.4053
4233.1353   0.3315
4233.1538   0.2877
4233.1724   0.2814
4233.1909   0.3134
4233.2095   0.3782
4233.2280   0.4653
4233.2465   0.5628
4233.2651   0.6604
4233.2836   0.7496
4233.3022   0.8260
4233.3207   0.8883
4233.3392   0.9351
4233.3578   0.9651
4233.3763   0.9812
4233.3949   0.9896
4233.4134   0.9925
4233.4319  -0.9903
4233.4505  -0.9861
4233.4690  -0.9774
4233.4876  -0.9605
4233.5061  -0.9328
4233.5246  -0.8958
4233.5432  -0.8560
4233.5617  -0.8205
4233.5803  -0.7983
4233.5988  -0.7901
4233.6173  -0.7955
4233.6359  -0.8154
4233.6544  -0.8494
% 2601_4273320  0.9950  40
4272.8850  -0.9955
4272.9036  -0.9960
4272.9223  -0.9976
4272.9410  -0.9993
4272.9597  -1.0007
4272.9784  -1.0021
4272.9970  -1.0031
4273.0157  -1.0034
4273.0344  -1.0024
4273.0531  -1.0028
4273.0718  -1.0037
4273.0904  -1.0013
4273.1091   0.9999
4273.1278   0.9995
4273.1465   0.9946
4273.1652   0.9825
4273.1838   0.9617
4273.2025   0.9325
4273.2212   0.8887
4273.2399   0.8329
4273.2586   0.7722
4273.2772   0.7152
4273.2959   0.6754
4273.3146   0.6580
4273.3333   0.6652
4273.3520   0.6977
4273.3706   0.7517
4273.3893   0.8150
4273.4080   0.8745
4273.4267   0.9202
4273.4454   0.9485
4273.4640   0.9630
4273.4827  -0.9667
4273.5014  -0.9692
4273.5201  -0.9729
4273.5388  -0.9749
4273.5574  -0.9770
4273.5761  -0.9823
4273.5948  -0.9899
4273.6135  -0.9952
% 2601_4278151  1.0028  50
4277.7045  -0.9988
4277.7232  -1.0000
4277.7419  -1.0030
4277.7605  -1.0025
4277.7792  -1.0021
4277.7979  -1.0014
4277.8166  -1.0005
4277.8353  -1.0014
4277.8539  -1.0001
4277.8726  -1.0002
4277.8913  -1.0028
4277.9100  -1.0033
4277.9287   1.0014
4277.9473   0.9999
4277.9660   0.9988
4277.9847   0.9965
4278.0034   0.9912
4278.0221   0.9786
4278.0408   0.9599
4278.0594   0.9325
4278.0781   0.8970
4278.0968   0.8623
4278.1155   0.8338
4278.1342   0.8162
4278.1528   0.8129
4278.1715   0.8207
4278.1902   0.8404
4278.2089   0.8716
4278.2276   0.9083
4278.2462   0.9445
4278.2649   0.9713
4278.2836   0.9871
4278.3023   0.9953
4278.3210   0.9991
4278.3396   1.0009
4278.3583   1.0039
4278.3770   1.0057
4278.3957  -1.0035
4278.4144  -1.0015
4278.4330  -0.9999
4278.4517  -0.9990
4278.4704  -0.9987
4278.4891  -0.9963
4278.5078  -0.9938
4278.5264  -0.9932
4278.5451  -0.9921
4278.5638  -0.9906
4278.5825  -0.9903
4278.6012  -0.9926
4278.6198  -0.9951
% 2601_4286271  0.9934  32
4285.9424  -0.9998
4285.9611  -1.0005
4285.9798  -0.9989
4285.9984  -0.9959
4286.0171  -0.9969
4286.0358  -0.9980
4286.0545  -0.9968
4286.0732  -0.9950
4286.0918  -0.9936
4286.1105   0.9926
4286.1292   0.9897
4286.1479   0.9862
4286.1666   0.9782
4286.1852   0.9638
4286.2039   0.9467
4286.2226   0.9310
4286.2413   0.9182
4286.2600   0.9094
4286.2786   0.9104
4286.2973   0.9181
4286.3160   0.9307
4286.3347   0.9475
4286.3534   0.9642
4286.3720   0.9807
4286.3907   0.9887
4286.4094  -0.9871
4286.4281  -0.9856
4286.4468  -0.9839
4286.4654  -0.9809
4286.4841  -0.9809
4286.5028  -0.9823
4286.5215  -0.9829
% 2601_4296566  0.9932  44
4296.1354  -1.0015
4296.1542  -0.9988
4296.1730  -1.0002
4296.1919  -1.0015
4296.2107  -1.0021
4296.2295  -1.0019
4296.2484  -1.0012
4296.2672  -0.9995
4296.2860  -1.0000
4296.3048  -1.0023
4296.3237  -0.9999
4296.3425  -0.9990
4296.3613   0.9973
4296.3801   0.9899
4296.3990   0.9762
4296.4178   0.9569
4296.4366   0.9234
4296.4555   0.8738
4296.4743   0.8085
4296.4931   0.7330
4296.5119   0.6548
4296.5308   0.5877
4296.5496   0.5460
4296.5684   0.5383
4296.5872   0.5647
4296.6061   0.6234
4296.6249   0.6981
4296.6437   0.7740
4296.6626   0.8415
4296.6814   0.8936
4296.7002   0.9263
4296.7190   0.9441
4296.7379   0.9564
4296.7567   0.9656
4296.7755  -0.9728
4296.7943  -0.9788
4296.8132  -0.9848
4296.8320  -0.9916
4296.8508  -0.9996
4296.8697  -1.0032
4296.8885  -1.0025
4296.9073  -1.0015
4296.9261  -1.0019
4296.9450  -1.0027
% 2601_4303170  0.9986  54
4302.6120  -0.9626
4302.6308  -0.9821
4302.6496  -0.9938
4302.6684  -1.0010
4302.6873  -1.0032
4302.7061  -1.0018
4302.7249  -1.0020
4302.7437  -1.0009
4302.7626  -1.0000
4302.7814  -1.0010
4302.8002  -1.0023
4302.8191  -1.0007
4302.8379  -0.9993
4302.8567  -0.9986
4302.8755  -0.9984
4302.8944   0.9982
4302.9132   0.9965
4302.9320   0.9936
4302.9508   0.9889
4302.9697   0.9822
4302.9885   0.9700
4303.0073   0.9472
4303.0262   0.9128
4303.0450   0.8641
4303.0638   0.7976
4303.0826   0.7178
4303.1015   0.6313
4303.1203   0.5453
4303.1391   0.4740
4303.1579   0.4346
4303.1768   0.4367
4303.1956   0.4806
4303.2144   0.5577
4303.2333   0.6525
4303.2521   0.7482
4303.2709   0.8333
4303.2897   0.9010
4303.3086   0.9477
4303.3274   0.9764
4303.3462   0.9917
4303.3650   0.9967
4303.3839   0.9974
4303.4027  -0.9985
4303.4215  -0.9992
4303.4404  -0.9971
4303.4592  -0.9954
4303.4780  -0.9955
4303.4968  -0.9930
4303.5157  -0.9895
4303.5345  -0.9889
4303.5533  -0.9886
4303.5721  -0.9870
4303.5910  -0.9860
4303.6098  -0.9868
% 2601_4318176  0.9974  38
4317.8244  -0.9963
4317.8433  -0.9990
4317.8621  -1.0000
4317.8809  -0.9983
4317.8997  -0.9965
4317.9186  -0.9976
4317.9374  -0.9992
4317.9562  -1.0005
4317.9750  -0.9991
4317.9939  -0.9978
4318.0127   0.9966
4318.0315   0.9961
4318.0503   0.9956
4318.0692   0.9926
4318.0880   0.9878
4318.1068   0.9816
4318.1257   0.9760
4318.1445   0.9709
4318.1633   0.9688
4318.1821   0.9683
4318.2010   0.9698
4318.2198   0.9738
4318.2386   0.9797
4318.2574   0.9872
4318.2763   0.9915
4318.2951   0.9930
4318.3139   0.9961
4318.3328   0.9968
4318.3516  -0.9987
4318.3704  -0.9988
4318.3892  -0.9978
4318.4081  -0.9985
4318.4269  -0.9966
4318.4457  -0.9939
4318.4645  -0.9944
4318.4834  -0.9951
4318.5022  -0.9935
4318.5210  -0.9917
% 2601_4319402  0.9996  28
4319.1046  -1.0000
4319.1235  -0.9998
4319.1423  -0.9998
4319.1611  -1.0006
4319.1800  -1.0019
4319.1988  -1.0008
4319.2176  -0.9992
4319.2364  -1.0002
4319.2553   1.0015
4319.2741   0.9994
4319.2929   0.9952
4319.3117   0.9901
4319.3306   0.9857
4319.3494   0.9807
4319.3682   0.9756
4319.3871   0.9737
4319.4059   0.9759
4319.4247   0.9801
4319.4435   0.9833
4319.4624   0.9859
4319.4812   0.9914
4319.5000   0.9951
4319.5188  -0.9960
4319.5377  -0.9950
4319.5565  -0.9917
4319.5753  -0.9867
4319.5942  -0.9750
4319.6130  -0.9641
% 2601_4319673  0.9987  33
4319.4059  -0.9759
4319.4247  -0.9801
4319.4435  -0.9833
4319.4624  -0.9859
4319.4812  -0.9914
4319.5000  -0.9951
4319.5188  -0.9960
4319.5377   0.9950
4319.5565   0.9917
4319.5753   0.9867
4319.5942   0.9750
4319.6130   0.9641
4319.6318   0.9564
4319.6506   0.9508
4319.6695   0.9494
4319.6883   0.9496
4319.7071   0.9546
4319.7259   0.9634
4319.7448   0.9752
4319.7636   0.9865
4319.7824   0.9926
4319.8012   0.9962
4319.8201   0.9981
4319.8389   0.9983
4319.8577  -1.0004
4319.8766  -1.0000
4319.8954  -0.9986
4319.9142  -0.9996
4319.9330  -1.0006
4319.9519  -1.0004
4319.9707  -1.0005
4319.9895  -1.0006
4320.0083  -1.0009
% 2601_4321304  0.9970  36
4321.0004  -0.8474
4321.0194  -0.8851
4321.0383  -0.9254
4321.0573  -0.9573
4321.0763  -0.9784
4321.0952  -0.9881
4321.1142  -0.9931
4321.1332  -0.9964
4321.1522   0.9967
4321.1711   0.9948
4321.1901   0.9920
4321.2091   0.9876
4321.2280   0.9802
4321.2470   0.9728
4321.2660   0.9675
4321.2850   0.9624
4321.3039   0.9599
4321.3229   0.9615
4321.3419   0.9660
4321.3609   0.9738
4321.3798   0.9821
4321.3988   0.9876
4321.4178   0.9922
4321.4367   0.9973
4321.4557   0.9963
4321.4747   0.9958
4321.4937  -0.9969
4321.5126  -0.9984
4321.5316  -1.0002
4321.5506  -0.9981
4321.5695  -0.9969
4321.5885  -0.9967
4321.6075  -0.9968
4321.6265  -1.0000
4321.6454  -1.0002
4321.6644  -0.9989
% 2601_4354333  1.0002  38
4353.9712  -0.9984
4353.9903  -0.9971
4354.0094  -0.9973
4354.0286  -0.9991
4354.0477  -1.0009
4354.0668  -1.0025
4354.0859  -1.0025
4354.1050  -1.0018
4354.1242  -1.0034
4354.1433  -1.0021
4354.1624   1.0007
4354.1815   0.9998
4354.2006   0.9965
4354.2198   0.9915
4354.2389   0.9813
4354.2580   0.9665
4354.2771   0.9505
4354.2962   0.9380
4354.3154   0.9317
4354.3345   0.9280
4354.3536   0.9304
4354.3727   0.9388
4354.3918   0.9509
4354.4109   0.9672
4354.4301   0.9817
4354.4492   0.9897
4354.4683   0.9953
4354.4874   0.9992
4354.5065   0.9984
4354.5257  -0.9980
4354.5448  -0.9974
4354.5639  -0.9965
4354.5830  -0.9964
4354.6021  -0.9937
4354.6213  -0.9947
4354.6404  -0.9973
4354.6595  -0.9983
4354.6786  -0.9998
% 2601_4357573  0.9993  39
4357.1832  -0.9964
4357.2023  -0.9967
4357.2215  -0.9977
4357.2406  -0.9988
4357.2597  -1.0000
4357.2788  -1.0002
4357.2979  -0.9996
4357.3171  -0.9976
4357.3362  -0.9991
4357.3553  -0.9995
4357.3744   1.0003
4357.3935   0.9982
4357.4126   0.9945
4357.4318   0.9885
4357.4509   0.9762
4357.4700   0.9593
4357.4891   0.9343
4357.5082   0.9051
4357.5274   0.8781
4357.5465   0.8585
4357.5656   0.8510
4357.5847   0.8529
4357.6038   0.8642
4357.6230   0.8886
4357.6421   0.9216
4357.6612   0.9515
4357.6803   0.9754
4357.6994   0.9908
4357.7186   0.9969
4357.7377   0.9988
4357.7568  -1.0000
4357.7759  -1.0000
4357.7950  -0.9991
4357.8142  -0.9991
4357.8333  -0.9992
4357.8524  -0.9989
4357.8715  -0.9988
4357.8906  -0.9998
4357.9098  -1.0015
% 2601_4358163  1.0016  29
4357.9289  -1.0011
4357.9480  -0.9995
4357.9671  -1.0005
4357.9862  -0.9990
4358.0054  -0.9977
4358.0245  -1.0006
4358.0436   1.0027
4358.0627   1.0003
4358.0818   0.9967
4358.1009   0.9935
4358.1201   0.9892
4358.1392   0.9873
4358.1583   0.9867
4358.1774   0.9877
4358.1965   0.9907
4358.2157   0.9924
4358.2348   0.9941
4358.2539   0.9964
4358.2730   0.9979
4358.2921   0.9994
4358.3113   1.0031
4358.3304  -1.0017
4358.3495  -1.0009
4358.3686  -0.9976
4358.3877  -0.9964
4358.4069  -0.9955
4358.4260  -0.9935
4358.4451  -0.9924
4358.4642  -0.9917
% 2601_4361252  0.9998  39
4360.8542  -0.9927
4360.8733  -0.9958
4360.8924  -0.9976
4360.9115  -0.9968
4360.9307  -0.9969
4360.9498  -0.9994
4360.9689  -1.0008
4360.9880  -0.9991
4361.0071  -0.9982
4361.0262  -0.9985
4361.0454  -1.0005
4361.0645   0.9998
4361.0836   0.9967
4361.1027   0.9962
4361.1218   0.9913
4361.1410   0.9813
4361.1601   0.9673
4361.1792   0.9509
4361.1983   0.9357
4361.2174   0.9214
4361.2366   0.9144
4361.2557   0.9136
4361.2748   0.9180
4361.2939   0.9300
4361.3130   0.9449
4361.3322   0.9638
4361.3513   0.9803
4361.3704   0.9900
4361.3895   0.9957
4361.4086   0.9963
4361.4278  -0.9973
4361.4469  -0.9971
4361.4660  -0.9986
4361.4851  -0.9980
4361.5042  -1.0000
4361.5234  -1.0005
4361.5425  -1.0007
4361.5616  -1.0011
4361.5807  -0.9995
% 2601_4369400  0.9926  38
4369.0182  -0.9975
4369.0373  -0.9973
4369.0564  -0.9978
4369.0755  -0.9985
4369.0947  -0.9977
4369.1138  -0.9972
4369.1329  -0.9982
4369.1520  -0.9991
4369.1711  -0.9996
4369.1902  -0.9986
4369.2094   0.9965
4369.2285   0.9929
4369.2476   0.9864
4369.2667   0.9733
4369.2858   0.9515
4369.3050   0.9206
4369.3241   0.8804
4369.3432   0.8375
4369.3623   0.8016
4369.3814   0.7782
4369.4006   0.7718
4369.4197   0.7827
4369.4388   0.8084
4369.4579   0.8461
4369.4770   0.8912
4369.4962   0.9334
4369.5153   0.9633
4369.5344   0.9795
4369.5535   0.9867
4369.5726  -0.9878
4369.5918  -0.9862
4369.6109  -0.9830
4369.6300  -0.9789
4369.6491  -0.9756
4369.6682  -0.9695
4369.6874  -0.9605
4369.7065  -0.9500
4369.7256  -0.9398
% 2601_4380740  0.9990  31
4380.4898  -0.9944
4380.5089  -0.9953
4380.5281  -0.9956
4380.5472  -0.9957
4380.5663  -0.9967
4380.5854  -0.9970
4380.6045   0.9946
4380.6236   0.9937
4380.6428   0.9937
4380.6619   0.9907
4380.6810   0.9875
4380.7001   0.9865
4380.7192   0.9867
4380.7384   0.9856
4380.7575   0.9847
4380.7766   0.9855
4380.7957   0.9869
4380.8148   0.9908
4380.8340   0.9940
4380.8531   0.9958
4380.8722   0.9980
4380.8913   1.0002
4380.9104  -0.9991
4380.9296  -0.9990
4380.9487  -0.9992
4380.9678  -1.0000
4380.9869  -1.0013
4381.0060  -1.0006
4381.0252  -1.0001
4381.0443  -0.9994
4381.0634  -0.9979
% 2601_4384313  0.9770  31
4384.0460  -0.9435
4384.0652  -0.9360
4384.0843  -0.9333
4384.1034  -0.9356
4384.1225  -0.9392
4384.1416  -0.9431
4384.1608  -0.9459
4384.1799   0.9427
4384.1990   0.9269
4384.2181   0.8937
4384.2372   0.8478
4384.2564   0.8006
4384.2755   0.7620
4384.2946   0.7360
4384.3137   0.7295
4384.3328   0.7417
4384.3519   0.7716
4384.3711   0.8165
4384.3902   0.8677
4384.4093   0.9142
4384.4284   0.9487
4384.4475   0.9672
4384.4667   0.9710
4384.4858  -0.9648
4384.5049  -0.9515
4384.5240  -0.9312
4384.5431  -0.9035
4384.5623  -0.8698
4384.5814  -0.8321
4384.6005  -0.7954
4384.6196  -0.7655
% 2601_4385377  0.9906  52
4384.8682  -0.9807
4384.8873  -0.9842
4384.9065  -0.9866
4384.9256  -0.9883
4384.9447  -0.9892
4384.9638  -0.9894
4384.9829  -0.9902
4385.0021  -0.9893
4385.0212  -0.9912
4385.0403  -0.9917
4385.0594  -0.9923
4385.0785  -0.9932
4385.0976  -0.9928
4385.1168  -0.9927
4385.1359   0.9912
4385.1550   0.9879
4385.1741   0.9838
4385.1932   0.9701
4385.2124   0.9472
4385.2315   0.9134
4385.2506   0.8668
4385.2697   0.8064
4385.2888   0.7309
4385.3080   0.6472
4385.3271   0.5661
4385.3462   0.5003
4385.3653   0.4639
4385.3844   0.4650
4385.4036   0.5056
4385.4227   0.5771
4385.4418   0.6645
4385.4609   0.7556
4385.4800   0.8366
4385.4992   0.8993
4385.5183   0.9426
4385.5374   0.9690
4385.5565   0.9820
4385.5756   0.9865
4385.5948   0.9874
4385.6139  -0.9879
4385.6330  -0.9890
4385.6521  -0.9882
4385.6712  -0.9874
4385.6903  -0.9882
4385.7095  -0.9894
4385.7286  -0.9900
4385.7477  -0.9906
4385.7668  -0.9903
4385.7859  -0.9909
4385.8051  -0.9930
4385.8242  -0.9952
4385.8433  -0.9955
% 2601_4402873  0.9975  32
4402.5208  -1.0013
4402.5401  -1.0016
4402.5594  -1.0023
4402.5786  -1.0019
4402.5979  -1.0015
4402.6172  -1.0026
4402.6364  -1.0031
4402.6557  -1.0017
4402.6750  -1.0003
4402.6942   0.9991
4402.7135   0.9975
4402.7328   0.9947
4402.7520   0.9885
4402.7713   0.9770
4402.7906   0.9600
4402.8099   0.9406
4402.8291   0.9230
4402.8484   0.9101
4402.8677   0.9046
4402.8869   0.9073
4402.9062   0.9155
4402.9255   0.9286
4402.9447   0.9472
4402.9640   0.9656
4402.9833   0.9791
4403.0025  -0.9862
4403.0218  -0.9874
4403.0411  -0.9886
4403.0603  -0.9909
4403.0796  -0.9911
4403.0989  -0.9908
4403.1182  -0.9925
% 2601_4413591  1.0023  43
4413.1187  -1.0037
4413.1379  -1.0025
4413.1572  -1.0031
4413.1765  -1.0036
4413.1958  -1.0039
4413.2150  -1.0027
4413.2343  -1.0021
4413.2536  -1.0067
4413.2728  -1.0088
4413.2921  -1.0050
4413.3114  -1.0035
4413.3306  -1.0027
4413.3499   1.0009
4413.3692   1.0016
4413.3884   1.0018
4413.4077   0.9995
4413.4270   0.9962
4413.4462   0.9917
4413.4655   0.9825
4413.4848   0.9690
4413.5041   0.9513
4413.5233   0.9310
4413.5426   0.9117
4413.5619   0.8957
4413.5811   0.8880
4413.6004   0.8894
4413.6197   0.8970
4413.6389   0.9124
4413.6582   0.9339
4413.6775   0.9574
4413.6967   0.9776
4413.7160   0.9907
4413.7353   0.9957
4413.7545   0.9972
4413.7738  -0.9964
4413.7931  -0.9928
4413.8124  -0.9892
4413.8316  -0.9844
4413.8509  -0.9789
4413.8702  -0.9736
4413.8894  -0.9716
4413.9087  -0.9733
4413.9280  -0.9745
% 2601_4416819  0.9950  57
4416.2595  -0.9963
4416.2788  -0.9983
4416.2981  -0.9970
4416.3173  -0.9944
4416.3366  -0.9938
4416.3559  -0.9954
4416.3751  -0.9974
4416.3944  -0.9971
4416.4137  -0.9981
4416.4329  -0.9984
4416.4522  -0.9975
4416.4715  -0.9988
4416.4907  -1.0000
4416.5100  -1.0005
4416.5293   1.0000
4416.5485   0.9989
4416.5678   0.9972
4416.5871   0.9950
4416.6064   0.9917
4416.6256   0.9849
4416.6449   0.9685
4416.6642   0.9403
4416.6834   0.8992
4416.7027   0.8436
4416.7220   0.7735
4416.7412   0.6932
4416.7605   0.6080
4416.7798   0.5324
4416.7990   0.4814
4416.8183   0.4672
4416.8376   0.4935
4416.8568   0.5545
4416.8761   0.6380
4416.8954   0.7291
4416.9147   0.8161
4416.9339   0.8908
4416.9532   0.9402
4416.9725   0.9709
4416.9917   0.9876
4417.0110   0.9950
4417.0303   0.9982
4417.0495   0.9996
4417.0688   1.0023
4417.0881  -1.0022
4417.1073  -1.0001
4417.1266  -0.9995
4417.1459  -1.0003
4417.1651  -1.0004
4417.1844  -1.0003
4417.2037  -0.9998
4417.2230  -0.9998
4417.2422  -0.9996
4417.2615  -0.9996
4417.2808  -0.9994
4417.3000  -0.9974
4417.3193  -0.9975
4417.3386  -0.9979
% 2601_4418941  1.0005  32
4418.6681  -1.0011
4418.6874  -0.9995
4418.7066  -0.9981
4418.7259  -0.9949
4418.7452  -0.9940
4418.7644  -0.9938
4418.7837  -0.9940
4418.8030   0.9922
4418.8222   0.9896
4418.8415   0.9866
4418.8608   0.9816
4418.8800   0.9749
4418.8993   0.9680
4418.9186   0.9620
4418.9379   0.9602
4418.9571   0.9616
4418.9764   0.9647
4418.9957   0.9708
4419.0149   0.9792
4419.0342   0.9863
4419.0535   0.9933
4419.0727   0.9979
4419.0920   0.9990
4419.1113  -0.9996
4419.1305  -1.0003
4419.1498  -1.0008
4419.1691  -1.0018
4419.1884  -1.0034
4419.2076  -1.0035
4419.2269  -1.0027
4419.2462  -1.0040
4419.2654  -1.0041
% 2601_4431596  0.9979  34
4431.2506  -1.0019
4431.2698  -0.9989
4431.2891  -0.9977
4431.3084  -0.9994
4431.3277  -0.9982
4431.3469  -0.9944
4431.3662  -0.9969
4431.3855  -0.9963
4431.4047  -0.9949
4431.4240   0.9983
4431.4433   0.9971
4431.4625   0.9944
4431.4818   0.9916
4431.5011   0.9862
4431.5203   0.9794
4431.5396   0.9725
4431.5589   0.9622
4431.5782   0.9563
4431.5974   0.9564
4431.6167   0.9575
4431.6360   0.9616
4431.6552   0.9702
4431.6745   0.9781
4431.6938   0.9872
4431.7130   0.9940
4431.7323   0.9974
4431.7516  -0.9972
4431.7708  -0.9958
4431.7901  -0.9946
4431.8094  -0.9953
4431.8286  -0.9938
4431.8479  -0.9945
4431.8672  -0.9943
4431.8865  -0.9933
% 2601_4448528  1.0007  37
4448.1600  -0.9996
4448.1794  -0.9999
4448.1988  -1.0006
4448.2182  -1.0005
4448.2377  -1.0006
4448.2571  -1.0006
4448.2765  -0.9994
4448.2959  -0.9976
4448.3153  -0.9985
4448.3348  -1.0006
4448.3542   1.0002
4448.3736   1.0001
4448.3930   0.9979
4448.4124   0.9953
4448.4319   0.9933
4448.4513   0.9905
4448.4707   0.9858
4448.4901   0.9821
4448.5095   0.9799
4448.5290   0.9794
4448.5484   0.9810
4448.5678   0.9828
4448.5872   0.9859
4448.6066   0.9901
4448.6261   0.9944
4448.6455   0.9984
4448.6649   1.0007
4448.6843   1.0014
4448.7038  -1.0010
4448.7232  -1.0001
4448.7426  -1.0004
4448.7620  -0.9995
4448.7814  -0.9992
4448.8009  -1.0006
4448.8203  -0.9989
4448.8397  -0.9972
4448.8591  -0.9956
% 2601_4449611  0.9991  38
4449.2476  -0.9884
4449.2670  -0.9885
4449.2864  -0.9869
4449.3058  -0.9884
4449.3252  -0.9903
4449.3447  -0.9919
4449.3641  -0.9944
4449.3835  -0.9966
4449.4029  -0.9963
4449.4223   0.9956
4449.4418   0.9971
4449.4612   0.9975
4449.4806   0.9953
4449.5000   0.9900
4449.5195   0.9828
4449.5389   0.9732
4449.5583   0.9617
4449.5777   0.9520
4449.5971   0.9461
4449.6166   0.9439
4449.6360   0.9480
4449.6554   0.9568
4449.6748   0.9673
4449.6942   0.9793
4449.7137   0.9904
4449.7331   0.9968
4449.7525   0.9980
4449.7719   0.9985
4449.7913   0.9996
4449.8108  -1.0007
4449.8302  -1.0013
4449.8496  -1.0012
4449.8690  -1.0024
4449.8884  -1.0029
4449.9079  -1.0030
4449.9273  -1.0016
4449.9467  -1.0006
4449.9661  -1.0016
% 2601_4451541  1.0002  46
4451.0925  -1.0014
4451.1119  -1.0017
4451.1313  -1.0016
4451.1508  -1.0026
4451.1702  -1.0042
4451.1896  -1.0046
4451.2090  -1.0020
4451.2284  -1.0022
4451.2479  -1.0023
4451.2673  -1.0013
4451.2867  -1.0024
4451.3061  -1.0021
4451.3255   1.0029
4451.3450   1.0035
4451.3644   1.0002
4451.3838   0.9935
4451.4032   0.9834
4451.4226   0.9643
4451.4421   0.9370
4451.4615   0.9016
4451.4809   0.8628
4451.5003   0.8265
4451.5197   0.8004
4451.5392   0.7909
4451.5586   0.7961
4451.5780   0.8177
4451.5974   0.8515
4451.6169   0.8901
4451.6363   0.9293
4451.6557   0.9600
4451.6751   0.9817
4451.6945   0.9945
4451.7140   0.9996
4451.7334   1.0005
4451.7528   1.0007
4451.7722  -1.0016
4451.7916  -0.9998
4451.8111  -0.9971
4451.8305  -0.9958
4451.8499  -0.9969
4451.8693  -0.9977
4451.8887  -0.9954
4451.9082  -0.9928
4451.9276  -0.9923
4451.9470  -0.9904
4451.9664  -0.9879
% 2601_4455261  0.9939  36
4454.9582  -0.9855
4454.9777  -0.9829
4454.9973  -0.9818
4455.0169  -0.9799
4455.0365  -0.9787
4455.0560  -0.9792
4455.0756  -0.9812
4455.0952  -0.9820
4455.1148   0.9767
4455.1343   0.9647
4455.1539   0.9451
4455.1735   0.9208
4455.1931   0.8970
4455.2126   0.8735
4455.2322   0.8551
4455.2518   0.8468
4455.2714   0.8492
4455.2909   0.8624
4455.3105   0.8839
4455.3301   0.9138
4455.3497   0.9436
4455.3692   0.9675
4455.3888   0.9848
4455.4084   0.9919
4455.4280   0.9942
4455.4475   0.9954
4455.4671  -0.9948
4455.4867  -0.9939
4455.5063  -0.9964
4455.5258  -0.9972
4455.5454  -0.9962
4455.5650  -0.9985
4455.5846  -0.9983
4455.6041  -0.9964
4455.6237  -0.9961
4455.6433  -0.9958
% 2601_4461706  0.9911  30
4461.4571  -0.9102
4461.4767  -0.9215
4461.4963  -0.9406
4461.5158  -0.9592
4461.5354  -0.9708
4461.5550  -0.9747
4461.5746   0.9703
4461.5941   0.9567
4461.6137   0.9341
4461.6333   0.9075
4461.6529   0.8836
4461.6724   0.8670
4461.6920   0.8590
4461.7116   0.8603
4461.7312   0.8712
4461.7507   0.8918
4461.7703   0.9189
4461.7899   0.9450
4461.8095   0.9675
4461.8290   0.9831
4461.8486   0.9898
4461.8682  -0.9909
4461.8878  -0.9880
4461.9073  -0.9821
4461.9269  -0.9748
4461.9465  -0.9692
4461.9661  -0.9647
4461.9856  -0.9608
4462.0052  -0.9598
4462.0248  -0.9611
% 2601_4472923  0.9966  42
4472.5366  -0.9906
4472.5562  -0.9890
4472.5758  -0.9872
4472.5954  -0.9844
4472.6149  -0.9833
4472.6345  -0.9836
4472.6541  -0.9845
4472.6737  -0.9851
4472.6932  -0.9854
4472.7128  -0.9860
4472.7324   0.9850
4472.7520   0.9802
4472.7715   0.9719
4472.7911   0.9586
4472.8107   0.9367
4472.8303   0.9020
4472.8498   0.8574
4472.8694   0.8124
4472.8890   0.7775
4472.9086   0.7572
4472.9281   0.7538
4472.9477   0.7691
4472.9673   0.8011
4472.9869   0.8450
4473.0064   0.8942
4473.0260   0.9377
4473.0456   0.9678
4473.0652   0.9863
4473.0847   0.9958
4473.1043   0.9987
4473.1239   0.9991
4473.1435  -0.9997
4473.1630  -1.0005
4473.1826  -0.9996
4473.2022  -0.9984
4473.2218  -0.9970
4473.2413  -0.9957
4473.2609  -0.9951
4473.2805  -0.9941
4473.3001  -0.9940
4473.3196  -0.9946
4473.3392  -0.9956
% 2601_4487489  1.0003  43
4487.0613  -1.0040
4487.0809  -1.0041
4487.1004  -1.0037
4487.1200  -1.0041
4487.1396  -1.0033
4487.1592  -1.0021
4487.1787  -1.0008
4487.1983  -1.0019
4487.2179  -1.0010
4487.2375  -0.9999
4487.2570  -1.0009
4487.2766   1.0012
4487.2962   1.0006
4487.3158   0.9986
4487.3353   0.9978
4487.3549   0.9966
4487.3745   0.9930
4487.3941   0.9876
4487.4136   0.9801
4487.4332   0.9717
4487.4528   0.9654
4487.4724   0.9618
4487.4919   0.9604
4487.5115   0.9628
4487.5311   0.9692
4487.5507   0.9759
4487.5702   0.9844
4487.5898   0.9915
4487.6094   0.9948
4487.6290   0.9972
4487.6485   0.9986
4487.6681   0.9994
4487.6877   0.9996
4487.7073  -0.9997
4487.7268  -0.9985
4487.7464  -0.9986
4487.7660  -0.9988
4487.7856  -0.9979
4487.8051  -0.9989
4487.8247  -1.0003
4487.8443  -1.0007
4487.8639  -1.0002
4487.8834  -0.9995
% 2601_4489176  0.9948  58
4488.6076  -1.0013
4488.6272  -0.9990
4488.6468  -0.9975
4488.6664  -0.9980
4488.6859  -0.9972
4488.7055  -0.9976
4488.7251  -0.9978
4488.7447  -0.9984
4488.7642  -0.9993
4488.7838  -0.9989
4488.8034  -0.9975
4488.8230  -0.9972
4488.8425  -0.9964
4488.8621  -0.9965
4488.8817   0.9953
4488.9013   0.9941
4488.9208   0.9935
4488.9404   0.9924
4488.9600   0.9894
4488.9796   0.9823
4488.9991   0.9686
4489.0187   0.9471
4489.0383   0.9159
4489.0579   0.8707
4489.0774   0.8107
4489.0970   0.7409
4489.1166   0.6707
4489.1362   0.6096
4489.1557   0.5696
4489.1753   0.5623
4489.1949   0.5871
4489.2145   0.6388
4489.2340   0.7099
4489.2536   0.7876
4489.2732   0.8597
4489.2928   0.9161
4489.3123   0.9549
4489.3319   0.9777
4489.3515   0.9879
4489.3711   0.9935
4489.3906   0.9954
4489.4102   0.9962
4489.4298   0.9972
4489.4494  -0.9981
4489.4689  -0.9976
4489.4885  -0.9981
4489.5081  -0.9985
4489.5277  -0.9987
4489.5472  -0.9988
4489.5668  -0.9991
4489.5864  -0.9993
4489.6060  -0.9992
4489.6255  -0.9986
4489.6451  -0.9984
4489.6647  -0.9978
4489.6843  -0.9968
4489.7038  -0.9978
4489.7234  -0.9986
% 2601_4491397  0.9966  57
4490.8457  -0.9922
4490.8654  -0.9944
4490.8851  -0.9968
4490.9049  -0.9994
4490.9246  -1.0015
4490.9443  -1.0017
4490.9641  -1.0007
4490.9838  -1.0012
4491.0035  -1.0027
4491.0233  -1.0027
4491.0430  -1.0013
4491.0627  -1.0007
4491.0825  -0.9992
4491.1022  -0.9988
4491.1219   1.0003
4491.1417   0.9999
4491.1614   0.9986
4491.1811   0.9969
4491.2009   0.9899
4491.2206   0.9763
4491.2403   0.9522
4491.2600   0.9148
4491.2798   0.8656
4491.2995   0.8018
4491.3192   0.7269
4491.3390   0.6485
4491.3587   0.5783
4491.3784   0.5327
4491.3982   0.5212
4491.4179   0.5468
4491.4376   0.6044
4491.4574   0.6846
4491.4771   0.7693
4491.4968   0.8462
4491.5166   0.9095
4491.5363   0.9534
4491.5560   0.9796
4491.5758   0.9896
4491.5955   0.9952
4491.6152   0.9984
4491.6350   0.9977
4491.6547   0.9975
4491.6744   0.9968
4491.6941  -0.9974
4491.7139  -0.9980
4491.7336  -0.9995
4491.7533  -1.0018
4491.7731  -1.0034
4491.7928  -1.0025
4491.8125  -1.0001
4491.8323  -0.9997
4491.8520  -1.0008
4491.8717  -1.0028
4491.8915  -1.0015
4491.9112  -1.0004
4491.9309  -1.0020
4491.9507  -1.0028
% 2601_4499684  0.9985  44
4499.2515  -0.9863
4499.2713  -0.9885
4499.2910  -0.9882
4499.3107  -0.9886
4499.3305  -0.9921
4499.3502  -0.9937
4499.3699  -0.9944
4499.3897  -0.9971
4499.4094  -0.9989
4499.4291  -0.9991
4499.4489  -0.9991
4499.4686   0.9982
4499.4883   0.9983
4499.5081   0.9978
4499.5278   0.9962
4499.5475   0.9932
4499.5673   0.9890
4499.5870   0.9815
4499.6067   0.9714
4499.6265   0.9616
4499.6462   0.9522
4499.6659   0.9466
4499.6856   0.9472
4499.7054   0.9506
4499.7251   0.9571
4499.7448   0.9659
4499.7646   0.9752
4499.7843   0.9863
4499.8040   0.9942
4499.8238   0.9961
4499.8435   0.9980
4499.8632   0.9982
4499.8830   0.9964
4499.9027  -0.9982
4499.9224  -0.9980
4499.9422  -0.9963
4499.9619  -0.9958
4499.9816  -0.9970
4500.0014  -0.9964
4500.0211  -0.9954
4500.0408  -0.9964
4500.0606  -0.9973
4500.0803  -0.9978
4500.1000  -0.9987
% 2601_4504343  1.0006  38
4503.9477  -1.0001
4503.9674  -1.0006
4503.9872  -1.0010
4504.0069  -1.0013
4504.0266  -1.0008
4504.0464  -1.0005
4504.0661  -0.9997
4504.0858  -1.0005
4504.1056  -1.0012
4504.1253  -1.0011
4504.1450   1.0009
4504.1648   1.0013
4504.1845   1.0006
4504.2042   0.9997
4504.2240   0.9997
4504.2437   0.9981
4504.2634   0.9944
4504.2832   0.9913
4504.3029   0.9913
4504.3226   0.9910
4504.3424   0.9903
4504.3621   0.9885
4504.3818   0.9879
4504.4016   0.9920
4504.4213   0.9950
4504.4410   0.9969
4504.4607   0.9988
4504.4805   0.9997
4504.5002   0.9992
4504.5199  -0.9980
4504.5397  -0.9975
4504.5594  -0.9992
4504.5791  -0.9977
4504.5989  -0.9975
4504.6186  -0.9996
4504.6383  -0.9993
4504.6581  -0.9981
4504.6778  -0.9980
% 2601_4507091  1.0000  45
4506.7102  -0.9944
4506.7299  -0.9944
4506.7497  -0.9944
4506.7694  -0.9941
4506.7891  -0.9946
4506.8089  -0.9952
4506.8286  -0.9960
4506.8483  -0.9976
4506.8681  -0.9978
4506.8878  -0.9975
4506.9075   0.9973
4506.9273   0.9968
4506.9470   0.9944
4506.9667   0.9917
4506.9865   0.9875
4507.0062   0.9799
4507.0259   0.9705
4507.0457   0.9614
4507.0654   0.9572
4507.0851   0.9558
4507.1048   0.9562
4507.1246   0.9590
4507.1443   0.9649
4507.1640   0.9742
4507.1838   0.9833
4507.2035   0.9891
4507.2232   0.9908
4507.2430   0.9944
4507.2627   0.9968
4507.2824   0.9969
4507.3022   0.9979
4507.3219   0.9995
4507.3416   1.0003
4507.3614  -1.0001
4507.3811  -0.9997
4507.4008  -0.9997
4507.4206  -1.0015
4507.4403  -1.0013
4507.4600  -1.0012
4507.4798  -1.0007
4507.4995  -1.0009
4507.5192  -1.0002
4507.5390  -0.9992
4507.5587  -0.9989
4507.5784  -0.9998
% 2601_4508280  0.9986  66
4507.5981  -1.0012
4507.6178  -1.0016
4507.6376  -1.0011
4507.6573  -1.0010
4507.6770  -1.0018
4507.6968  -1.0029
4507.7165  -1.0018
4507.7362  -1.0003
4507.7560  -1.0011
4507.7757  -1.0000
4507.7954  -0.9999
4507.8152  -1.0003
4507.8349  -1.0007
4507.8546  -1.0003
4507.8744  -1.0001
4507.8941  -1.0013
4507.9138  -1.0009
4507.9336   1.0005
4507.9533   1.0009
4507.9730   1.0002
4507.9928   0.9990
4508.0125   0.9974
4508.0322   0.9959
4508.0520   0.9930
4508.0717   0.9864
4508.0914   0.9710
4508.1111   0.9432
4508.1309   0.9038
4508.1506   0.8501
4508.1703   0.7830
4508.1901   0.7027
4508.2098   0.6143
4508.2295   0.5294
4508.2493   0.4618
4508.2690   0.4264
4508.2887   0.4338
4508.3085   0.4796
4508.3282   0.5552
4508.3479   0.6482
4508.3677   0.7439
4508.3874   0.8282
4508.4071   0.8942
4508.4269   0.9422
4508.4466   0.9722
4508.4663   0.9890
4508.4861   0.9958
4508.5058   0.9987
4508.5255   1.0002
4508.5452   0.9999
4508.5650   1.0000
4508.5847  -0.9997
4508.6044  -0.9996
4508.6242  -1.0001
4508.6439  -0.9997
4508.6636  -0.9984
4508.6834  -0.9986
4508.7031  -0.9997
4508.7228  -1.0001
4508.7426  -1.0002
4508.7623  -1.0012
4508.7820  -1.0011
4508.8018  -1.0010
4508.8215  -1.0012
4508.8412  -1.0002
4508.8610  -1.0001
4508.8807  -1.0007
% 2601_4510510  1.0020  40
4510.1041  -1.0006
4510.1238  -1.0014
4510.1435  -1.0010
4510.1633  -1.0019
4510.1830  -1.0015
4510.2027  -1.0013
4510.2225  -1.0022
4510.2422  -1.0028
4510.2619  -1.0024
4510.2817  -1.0022
4510.3014   1.0021
4510.3211   1.0016
4510.3409   1.0005
4510.3606   1.0012
4510.3803   1.0001
4510.4001   0.9984
4510.4198   0.9957
4510.4395   0.9930
4510.4592   0.9914
4510.4790   0.9906
4510.4987   0.9917
4510.5184   0.9924
4510.5382   0.9919
4510.5579   0.9941
4510.5776   0.9959
4510.5974   0.9974
4510.6171   0.9998
4510.6368   1.0009
4510.6566   1.0011
4510.6763   1.0005
4510.6960  -0.9998
4510.7158  -1.0002
4510.7355  -0.9998
4510.7552  -1.0008
4510.7750  -1.0023
4510.7947  -1.0024
4510.8144  -1.0027
4510.8342  -1.0010
4510.8539  -1.0000
4510.8736  -1.0004
% 2601_4512318  1.0015  33
4512.0180  -0.9721
4512.0378  -0.9712
4512.0575  -0.9741
4512.0772  -0.9772
4512.0970  -0.9798
4512.1167  -0.9861
4512.1364  -0.9937
4512.1562  -0.9982
4512.1759   1.0005
4512.1956   0.9997
4512.2154   0.9980
4512.2351   0.9974
4512.2548   0.9966
4512.2745   0.9944
4512.2943   0.9931
4512.3140   0.9923
4512.3337   0.9916
4512.3535   0.9927
4512.3732   0.9937
4512.3929   0.9955
4512.4127   0.9987
4512.4324   0.9999
4512.4521   1.0001
4512.4719   1.0014
4512.4916   1.0002
4512.5113  -0.9998
4512.5311  -1.0003
4512.5508  -0.9987
4512.5705  -1.0015
4512.5903  -1.0021
4512.6100  -0.9937
4512.6297  -0.9899
4512.6495  -0.9903
% 2601_4515333  0.9950  52
4514.7016  -1.0022
4514.7213  -1.0027
4514.7411  -1.0027
4514.7608  -1.0005
4514.7805  -1.0006
4514.8003  -1.0015
4514.8200  -1.0023
4514.8397  -1.0034
4514.8595  -1.0024
4514.8792  -1.0034
4514.8989  -1.0036
4514.9187  -1.0034
4514.9384  -1.0033
4514.9581  -1.0033
4514.9778  -1.0024
4514.9976  -1.0018
4515.0173   1.0027
4515.0370   1.0029
4515.0568   1.0002
4515.0765   0.9977
4515.0962   0.9949
4515.1160   0.9895
4515.1357   0.9783
4515.1554   0.9596
4515.1752   0.9297
4515.1949   0.8883
4515.2146   0.8339
4515.2344   0.7635
4515.2541   0.6831
4515.2738   0.5996
4515.2936   0.5266
4515.3133   0.4773
4515.3330   0.4638
4515.3528   0.4918
4515.3725   0.5542
4515.3922   0.6377
4515.4120   0.7287
4515.4317   0.8141
4515.4514   0.8845
4515.4711   0.9315
4515.4909   0.9594
4515.5106   0.9699
4515.5303  -0.9695
4515.5501  -0.9648
4515.5698  -0.9586
4515.5895  -0.9562
4515.6093  -0.9581
4515.6290  -0.9625
4515.6487  -0.9666
4515.6685  -0.9731
4515.6882  -0.9812
4515.7079  -0.9865
% 2601_4520218  1.0021  60
4519.5754  -0.9966
4519.5951  -0.9946
4519.6148  -0.9937
4519.6346  -0.9946
4519.6543  -0.9947
4519.6740  -0.9966
4519.6938  -0.9987
4519.7135  -0.9979
4519.7332  -0.9976
4519.7530  -0.9979
4519.7727  -0.9979
4519.7924  -0.9976
4519.8122  -0.9971
4519.8319  -0.9974
4519.8516  -0.9976
4519.8714  -0.9970
4519.8911   0.9974
4519.9108   0.9982
4519.9305   0.9996
4519.9503   0.9985
4519.9700   0.9961
4519.9897   0.9928
4520.0095   0.9881
4520.0292   0.9776
4520.0489   0.9557
4520.0687   0.9223
4520.0884   0.8747
4520.1081   0.8134
4520.1279   0.7399
4520.1476   0.6589
4520.1673   0.5790
4520.1871   0.5142
4520.2068   0.4808
4520.2265   0.4858
4520.2463   0.5278
4520.2660   0.5992
4520.2857   0.6872
4520.3055   0.7762
4520.3252   0.8533
4520.3449   0.9145
4520.3646   0.9553
4520.3844   0.9785
4520.4041   0.9903
4520.4238   0.9956
4520.4436   0.9980
4520.4633   0.9993
4520.4830   0.9995
4520.5028  -0.9987
4520.5225  -0.9979
4520.5422  -0.9981
4520.5620  -0.9980
4520.5817  -0.9991
4520.6014  -0.9986
4520.6212  -0.9990
4520.6409  -0.9993
4520.6606  -0.9989
4520.6804  -0.9978
4520.7001  -0.9968
4520.7198  -0.9949
4520.7396  -0.9939
% 2601_4522628  0.9914  69
4521.9235  -0.9967
4521.9432  -0.9957
4521.9630  -0.9970
4521.9827  -0.9976
4522.0024  -0.9970
4522.0222  -0.9965
4522.0419  -0.9971
4522.0616  -0.9989
4522.0813  -0.9984
4522.1011  -0.9973
4522.1208  -0.9978
4522.1405  -0.9982
4522.1603  -0.9983
4522.1800  -0.9979
4522.1997  -0.9985
4522.2195  -0.9970
4522.2392  -0.9952
4522.2589  -0.9938
4522.2787   0.9904
4522.2984   0.9875
4522.3181   0.9877
4522.3379   0.9868
4522.3576   0.9859
4522.3773   0.9839
4522.3971   0.9813
4522.4168   0.9733
4522.4365   0.9586
4522.4563   0.9320
4522.4760   0.8903
4522.4957   0.8344
4522.5154   0.7650
4522.5352   0.6819
4522.5549   0.5909
4522.5746   0.5030
4522.5944   0.4321
4522.6141   0.3923
4522.6338   0.3927
4522.6536   0.4355
4522.6733   0.5110
4522.6930   0.6028
4522.7128   0.6997
4522.7325   0.7909
4522.7522   0.8642
4522.7720   0.9191
4522.7917   0.9552
4522.8114   0.9763
4522.8312   0.9857
4522.8509   0.9911
4522.8706   0.9936
4522.8904   0.9936
4522.9101   0.9934
4522.9298   0.9950
4522.9496   0.9959
4522.9693  -0.9946
4522.9890  -0.9989
4523.0087  -0.9592
4523.0285  -0.7672
4523.0482  -0.6207
4523.0679  -0.4847
4523.0877  -0.1994
4523.1074  -0.3239
4523.1271  -0.6864
4523.1469  -1.2305
4523.1666  -0.7394
4523.1863  -0.5901
4523.2061  -0.5688
4523.2258  -0.5943
4523.2455  -0.5964
4523.2653  -0.6238
% 2601_4541048  0.9999  35
4540.7140  -0.9907
4540.7338  -0.9920
4540.7537  -0.9934
4540.7736  -0.9951
4540.7935  -0.9971
4540.8134  -0.9983
4540.8333  -0.9992
4540.8532  -1.0002
4540.8731  -1.0016
4540.8930   1.0009
4540.9129   0.9986
4540.9328   0.9959
4540.9526   0.9936
4540.9725   0.9894
4540.9924   0.9848
4541.0123   0.9807
4541.0322   0.9785
4541.0521   0.9799
4541.0720   0.9817
4541.0919   0.9824
4541.1118   0.9851
4541.1317   0.9910
4541.1516   0.9945
4541.1714   0.9965
4541.1913   0.9983
4541.2112   0.9991
4541.2311  -0.9974
4541.2510  -0.9970
4541.2709  -0.9960
4541.2908  -0.9942
4541.3107  -0.9916
4541.3306  -0.9836
4541.3505  -0.9685
4541.3704  -0.9440
4541.3903  -0.9062
% 2601_4541516  0.9984  58
4540.9129  -0.9986
4540.9327  -0.9959
4540.9526  -0.9936
4540.9725  -0.9894
4540.9924  -0.9848
4541.0123  -0.9807
4541.0322  -0.9785
4541.0521  -0.9799
4541.0720  -0.9817
4541.0919  -0.9824
4541.1118  -0.9851
4541.1317  -0.9910
4541.1516  -0.9945
4541.1714  -0.9965
4541.1913  -0.9983
4541.2112   0.9991
4541.2311   0.9974
4541.2510   0.9970
4541.2709   0.9960
4541.2908   0.9942
4541.3107   0.9916
4541.3306   0.9836
4541.3505   0.9685
4541.3704   0.9440
4541.3902   0.9062
4541.4101   0.8554
4541.4300   0.7930
4541.4499   0.7220
4541.4698   0.6551
4541.4897   0.6072
4541.5096   0.5869
4541.5295   0.5974
4541.5494   0.6391
4541.5693   0.7044
4541.5892   0.7787
4541.6090   0.8505
4541.6289   0.9111
4541.6488   0.9526
4541.6687   0.9762
4541.6886   0.9885
4541.7085   0.9938
4541.7284   0.9958
4541.7483   0.9960
4541.7682   0.9972
4541.7881  -0.9984
4541.8080  -0.9976
4541.8279  -0.9974
4541.8477  -0.9969
4541.8676  -0.9966
4541.8875  -0.9966
4541.9074  -0.9968
4541.9273  -0.9971
4541.9472  -0.9970
4541.9671  -0.9964
4541.9870  -0.9954
4542.0069  -0.9948
4542.0268  -0.9966
4542.0467  -0.9967
% 2601_4553252  1.0014  37
4552.8476  -1.0020
4552.8675  -1.0016
4552.8874  -1.0006
4552.9073  -1.0003
4552.9271  -1.0020
4552.9470  -1.0029
4552.9669  -1.0025
4552.9868  -1.0016
4553.0067  -1.0010
4553.0266  -1.0003
4553.0465   1.0001
4553.0664   1.0019
4553.0863   1.0018
4553.1062   0.9996
4553.1261   0.9981
4553.1460   0.9978
4553.1658   0.9974
4553.1857   0.9960
4553.2056   0.9944
4553.2255   0.9941
4553.2454   0.9938
4553.2653   0.9951
4553.2852   0.9966
4553.3051   0.9973
4553.3250   0.9981
4553.3449   0.9999
4553.3648   1.0011
4553.3846   1.0008
4553.4045   1.0004
4553.4244  -1.0002
4553.4443  -0.9990
4553.4642  -0.9987
4553.4841  -0.9992
4553.5040  -0.9991
4553.5239  -0.9988
4553.5438  -0.9993
4553.5637  -1.0017
% 2601_4555887  0.9986  46
4555.3538  -0.9996
4555.3737  -0.9995
4555.3936  -0.9999
4555.4135  -1.0000
4555.4334  -0.9992
4555.4533  -0.9987
4555.4732  -0.9980
4555.4931  -0.9992
4555.5130  -0.9995
4555.5329  -1.0000
4555.5528  -1.0003
4555.5727  -0.9987
4555.5925  -0.9995
4555.6124   0.9999
4555.6323   0.9993
4555.6522   0.9967
4555.6721   0.9901
4555.6920   0.9779
4555.7119   0.9557
4555.7318   0.9194
4555.7517   0.8693
4555.7716   0.8066
4555.7915   0.7316
4555.8113   0.6482
4555.8312   0.5628
4555.8511   0.4914
4555.8710   0.4478
4555.8909   0.4432
4555.9108   0.4802
4555.9307   0.5502
4555.9506   0.6371
4555.9705   0.7286
4555.9904   0.8133
4556.0103   0.8793
4556.0301   0.9209
4556.0500   0.9417
4556.0699   0.9489
4556.0898  -0.9499
4556.1097  -0.9489
4556.1296  -0.9505
4556.1495  -0.9534
4556.1694  -0.9582
4556.1893  -0.9672
4556.2092  -0.9782
4556.2291  -0.9886
4556.2490  -0.9945
% 2601_4556387  1.0012  28
4556.1694  -0.9582
4556.1893  -0.9672
4556.2091  -0.9782
4556.2290  -0.9886
4556.2489  -0.9945
4556.2688   0.9951
4556.2887   0.9936
4556.3086   0.9893
4556.3285   0.9837
4556.3484   0.9795
4556.3683   0.9785
4556.3882   0.9788
4556.4081   0.9786
4556.4280   0.9807
4556.4478   0.9864
4556.4677   0.9903
4556.4876   0.9945
4556.5075   0.9988
4556.5274   1.0013
4556.5473   1.0014
4556.5672  -1.0008
4556.5871  -1.0024
4556.6070  -1.0023
4556.6269  -1.0010
4556.6468  -1.0010
4556.6666  -1.0015
4556.6865  -1.0008
4556.7064  -1.0013
% 2601_4559545  1.0006  33
4559.2525  -0.9970
4559.2724  -0.9965
4559.2923  -0.9964
4559.3122  -0.9967
4559.3320  -0.9977
4559.3519  -0.9974
4559.3718  -0.9981
4559.3917   1.0001
4559.4116   1.0001
4559.4315   0.9983
4559.4514   0.9954
4559.4713   0.9942
4559.4912   0.9918
4559.5111   0.9896
4559.5310   0.9906
4559.5509   0.9908
4559.5707   0.9909
4559.5906   0.9929
4559.6105   0.9947
4559.6304   0.9959
4559.6503   0.9980
4559.6702   1.0001
4559.6901   1.0006
4559.7100   1.0017
4559.7299  -1.0020
4559.7498  -1.0003
4559.7697  -1.0005
4559.7895  -1.0011
4559.8094  -1.0014
4559.8293  -1.0008
4559.8492  -1.0006
4559.8691  -0.9995
4559.8890  -0.9984
% 2601_4563119  0.9992  38
4562.6920  -0.9993
4562.7120  -1.0007
4562.7321  -0.9993
4562.7521  -0.9985
4562.7722  -0.9991
4562.7922  -0.9988
4562.8123  -0.9987
4562.8323  -0.9995
4562.8524  -1.0009
4562.8725  -1.0002
4562.8925  -1.0009
4562.9126   1.0024
4562.9326   1.0010
4562.9527   0.9995
4562.9727   0.9995
4562.9928   0.9986
4563.0128   0.9962
4563.0329   0.9945
4563.0529   0.9929
4563.0730   0.9920
4563.0930   0.9911
4563.1131   0.9894
4563.1331   0.9900
4563.1532   0.9891
4563.1733   0.9880
4563.1933   0.9913
4563.2134   0.9949
4563.2334   0.9968
4563.2535   0.9968
4563.2735   0.9960
4563.2936  -0.9963
4563.3136  -0.9975
4563.3337  -0.9979
4563.3537  -0.9986
4563.3738  -0.9976
4563.3938  -0.9967
4563.4139  -0.9966
4563.4339  -0.9964
% 2601_4579522  0.9952  45
4579.0154  -1.0001
4579.0355  -0.9996
4579.0555  -1.0013
4579.0756  -1.0010
4579.0956  -1.0004
4579.1157  -1.0001
4579.1357  -0.9978
4579.1558  -0.9972
4579.1759  -0.9983
4579.1959  -0.9973
4579.2160  -0.9966
4579.2360  -0.9973
4579.2561  -0.9962
4579.2761   0.9959
4579.2962   0.9958
4579.3162   0.9938
4579.3363   0.9940
4579.3563   0.9929
4579.3764   0.9888
4579.3964   0.9804
4579.4165   0.9673
4579.4365   0.9492
4579.4566   0.9276
4579.4767   0.9087
4579.4967   0.8976
4579.5168   0.8934
4579.5368   0.8970
4579.5569   0.9094
4579.5769   0.9272
4579.5970   0.9484
4579.6170   0.9681
4579.6371   0.9816
4579.6571   0.9905
4579.6772   0.9944
4579.6972   0.9948
4579.7173  -0.9938
4579.7373  -0.9951
4579.7574  -0.9954
4579.7775  -0.9952
4579.7975  -0.9951
4579.8176  -0.9949
4579.8376  -0.9961
4579.8577  -0.9956
4579.8777  -0.9916
4579.8978  -0.9854
% 2601_4580053  0.9970  41
4579.6571  -0.9905
4579.6771  -0.9944
4579.6972  -0.9948
4579.7172  -0.9938
4579.7373  -0.9951
4579.7573  -0.9954
4579.7774  -0.9952
4579.7974  -0.9951
4579.8175  -0.9949
4579.8375  -0.9961
4579.8576   0.9956
4579.8777   0.9916
4579.8977   0.9854
4579.9178   0.9740
4579.9378   0.9552
4579.9579   0.9294
4579.9779   0.8975
4579.9980   0.8644
4580.0180   0.8400
4580.0381   0.8267
4580.0581   0.8254
4580.0782   0.8358
4580.0982   0.8567
4580.1183   0.8884
4580.1383   0.9248
4580.1584   0.9570
4580.1785   0.9793
4580.1985   0.9923
4580.2186   0.9981
4580.2386   0.9985
4580.2587  -0.9969
4580.2787  -0.9974
4580.2988  -0.9979
4580.3188  -0.9970
4580.3389  -0.9937
4580.3589  -0.9910
4580.3790  -0.9875
4580.3990  -0.9854
4580.4191  -0.9846
4580.4391  -0.9832
4580.4592  -0.9830
% 2601_4582830  0.9986  55
4582.2841  -0.9973
4582.3041  -0.9967
4582.3242  -0.9954
4582.3442  -0.9949
4582.3643  -0.9943
4582.3844  -0.9938
4582.4044  -0.9940
4582.4245  -0.9944
4582.4445  -0.9944
4582.4646  -0.9932
4582.4846  -0.9933
4582.5047  -0.9957
4582.5247  -0.9970
4582.5448  -0.9965
4582.5648   0.9970
4582.5849   0.9989
4582.6049   0.9978
4582.6250   0.9944
4582.6450   0.9894
4582.6651   0.9785
4582.6852   0.9584
4582.7052   0.9268
4582.7253   0.8821
4582.7453   0.8257
4582.7654   0.7648
4582.7854   0.7081
4582.8055   0.6682
4582.8255   0.6532
4582.8456   0.6641
4582.8656   0.7010
4582.8857   0.7575
4582.9057   0.8239
4582.9258   0.8868
4582.9458   0.9355
4582.9659   0.9679
4582.9860   0.9852
4583.0060   0.9929
4583.0261   0.9965
4583.0461   0.9982
4583.0662   0.9995
4583.0862   0.9996
4583.1063  -0.9981
4583.1263  -0.9979
4583.1464  -0.9994
4583.1664  -1.0003
4583.1865  -0.9994
4583.2065  -0.9990
4583.2266  -0.9997
4583.2466  -0.9984
4583.2667  -0.9956
4583.2868  -0.9933
4583.3068  -0.9890
4583.3269  -0.9824
4583.3469  -0.9756
4583.3670  -0.9699
% 2601_4595673  0.9968  35
4595.2986  -0.9933
4595.3187  -0.9926
4595.3387  -0.9911
4595.3588  -0.9895
4595.3789  -0.9901
4595.3989  -0.9922
4595.4190  -0.9934
4595.4390  -0.9945
4595.4591  -0.9963
4595.4791   0.9969
4595.4992   0.9957
4595.5192   0.9937
4595.5393   0.9906
4595.5593   0.9868
4595.5794   0.9818
4595.5994   0.9751
4595.6195   0.9694
4595.6395   0.9660
4595.6596   0.9629
4595.6797   0.9639
4595.6997   0.9669
4595.7198   0.9702
4595.7398   0.9768
4595.7599   0.9852
4595.7799   0.9905
4595.8000   0.9929
4595.8200   0.9935
4595.8401  -0.9896
4595.8601  -0.9805
4595.8802  -0.9653
4595.9002  -0.9432
4595.9203  -0.9115
4595.9403  -0.8764
4595.9604  -0.8445
4595.9805  -0.8201
% 2601_4596009  0.9984  41
4595.5994  -0.9751
4595.6195  -0.9694
4595.6395  -0.9660
4595.6596  -0.9629
4595.6796  -0.9639
4595.6997  -0.9669
4595.7197  -0.9702
4595.7398  -0.9768
4595.7598  -0.9852
4595.7799  -0.9905
4595.7999   0.9929
4595.8200   0.9935
4595.8401   0.9896
4595.8601   0.9805
4595.8802   0.9653
4595.9002   0.9432
4595.9203   0.9115
4595.9403   0.8764
4595.9604   0.8445
4595.9804   0.8201
4596.0005   0.8085
4596.0205   0.8116
4596.0406   0.8305
4596.0606   0.8600
4596.0807   0.8967
4596.1007   0.9333
4596.1208   0.9633
4596.1409   0.9817
4596.1609   0.9910
4596.1810   0.9961
4596.2010   0.9985
4596.2211  -1.0002
4596.2411  -1.0003
4596.2612  -0.9990
4596.2812  -0.9984
4596.3013  -0.9979
4596.3213  -0.9968
4596.3414  -0.9969
4596.3614  -0.9974
4596.3815  -0.9969
4596.4015  -0.9961
% 2601_4601373  1.0007  42
4600.9367  -0.9991
4600.9569  -0.9988
4600.9771  -0.9973
4600.9974  -0.9969
4601.0176  -0.9971
4601.0378  -0.9977
4601.0580  -0.9972
4601.0782  -0.9988
4601.0985  -1.0002
4601.1187  -1.0008
4601.1389  -1.0017
4601.1591   1.0003
4601.1793   1.0001
4601.1995   0.9998
4601.2198   0.9976
4601.2400   0.9938
4601.2602   0.9894
4601.2804   0.9825
4601.3006   0.9750
4601.3209   0.9670
4601.3411   0.9610
4601.3613   0.9579
4601.3815   0.9577
4601.4017   0.9612
4601.4219   0.9672
4601.4422   0.9749
4601.4624   0.9829
4601.4826   0.9897
4601.5028   0.9950
4601.5230   0.9982
4601.5433   1.0002
4601.5635   1.0011
4601.5837  -1.0002
4601.6039  -1.0016
4601.6241  -1.0047
4601.6443  -1.0028
4601.6646  -1.0010
4601.6848  -1.0027
4601.7050  -1.0021
4601.7252  -1.0000
4601.7454  -1.0001
4601.7656  -0.9996
% 2601_4610589  0.9996  47
4610.0752  -0.9999
4610.0954  -0.9999
4610.1156  -0.9995
4610.1358  -0.9994
4610.1561  -0.9998
4610.1763  -0.9999
4610.1965  -0.9989
4610.2167  -0.9985
4610.2369  -0.9992
4610.2572  -0.9997
4610.2774  -0.9999
4610.2976  -1.0006
4610.3178  -1.0004
4610.3380   1.0004
4610.3582   1.0006
4610.3785   1.0008
4610.3987   1.0010
4610.4189   1.0002
4610.4391   0.9983
4610.4593   0.9971
4610.4796   0.9957
4610.4998   0.9923
4610.5200   0.9892
4610.5402   0.9870
4610.5604   0.9854
4610.5806   0.9848
4610.6009   0.9850
4610.6211   0.9867
4610.6413   0.9889
4610.6615   0.9927
4610.6817   0.9959
4610.7020   0.9981
4610.7222   0.9993
4610.7424   0.9989
4610.7626   0.9999
4610.7828   1.0001
4610.8030  -0.9987
4610.8233  -0.9980
4610.8435  -0.9985
4610.8637  -0.9991
4610.8839  -0.9999
4610.9041  -0.9987
4610.9244  -0.9975
4610.9446  -0.9985
4610.9648  -0.9998
4610.9850  -0.9989
4611.0052  -0.9983
% 2601_4614545  1.0005  43
4614.1391  -0.9999
4614.1593  -0.9989
4614.1795  -1.0002
4614.1997  -1.0003
4614.2199  -1.0005
4614.2401  -1.0002
4614.2604  -0.9998
4614.2806  -1.0003
4614.3008  -0.9995
4614.3210  -0.9990
4614.3412   1.0012
4614.3615   1.0004
4614.3817   0.9994
4614.4019   0.9994
4614.4221   0.9969
4614.4423   0.9928
4614.4625   0.9903
4614.4828   0.9868
4614.5030   0.9840
4614.5232   0.9805
4614.5434   0.9793
4614.5636   0.9802
4614.5839   0.9822
4614.6041   0.9857
4614.6243   0.9908
4614.6445   0.9943
4614.6647   0.9964
4614.6849   0.9986
4614.7052   1.0007
4614.7254   1.0015
4614.7456   1.0006
4614.7658   0.9994
4614.7860  -1.0002
4614.8062  -0.9999
4614.8265  -0.9997
4614.8467  -1.0007
4614.8669  -1.0002
4614.8871  -0.9992
4614.9073  -1.0001
4614.9276  -1.0001
4614.9478  -0.9998
4614.9680  -0.9998
4614.9882  -0.9998
% 2601_4615323  1.0010  29
4615.0084  -1.0000
4615.0286  -0.9997
4615.0488  -1.0001
4615.0690  -1.0014
4615.0893  -1.0005
4615.1095  -1.0008
4615.1297  -1.0013
4615.1499  -1.0009
4615.1701   1.0014
4615.1903   1.0007
4615.2106   0.9987
4615.2308   0.9984
4615.2510   0.9977
4615.2712   0.9963
4615.2914   0.9964
4615.3117   0.9956
4615.3319   0.9947
4615.3521   0.9961
4615.3723   0.9970
4615.3925   0.9972
4615.4127   0.9987
4615.4330   1.0004
4615.4532  -0.9999
4615.4734  -0.9978
4615.4936  -0.9964
4615.5138  -0.9955
4615.5341  -0.9950
4615.5543  -0.9952
4615.5745  -0.9947
% 2601_4619623  0.9976  35
4619.2744  -0.9747
4619.2946  -0.9740
4619.3148  -0.9758
4619.3350  -0.9790
4619.3552  -0.9834
4619.3755  -0.9893
4619.3957  -0.9943
4619.4159  -0.9966
4619.4361  -0.9971
4619.4563   0.9960
4619.4766   0.9962
4619.4968   0.9951
4619.5170   0.9913
4619.5372   0.9875
4619.5574   0.9850
4619.5776   0.9811
4619.5979   0.9769
4619.6181   0.9752
4619.6383   0.9759
4619.6585   0.9778
4619.6787   0.9813
4619.6990   0.9859
4619.7192   0.9917
4619.7394   0.9953
4619.7596   0.9963
4619.7798   0.9974
4619.8000  -0.9973
4619.8203  -0.9961
4619.8405  -0.9947
4619.8607  -0.9955
4619.8809  -0.9957
4619.9011  -0.9961
4619.9214  -0.9971
4619.9416  -0.9979
4619.9618  -0.9979
% 2601_4620513  0.9993  60
4619.8607  -0.9955
4619.8809  -0.9957
4619.9011  -0.9961
4619.9213  -0.9971
4619.9416  -0.9979
4619.9618  -0.9979
4619.9820  -0.9983
4620.0022  -0.9983
4620.0224  -0.9982
4620.0427  -0.9994
4620.0629  -0.9992
4620.0831  -0.9989
4620.1033  -0.9997
4620.1235  -1.0000
4620.1437  -0.9999
4620.1640  -0.9993
4620.1842   0.9997
4620.2044   0.9993
4620.2246   0.9984
4620.2448   0.9994
4620.2651   0.9996
4620.2853   0.9974
4620.3055   0.9952
4620.3257   0.9898
4620.3459   0.9812
4620.3661   0.9648
4620.3864   0.9377
4620.4066   0.9000
4620.4268   0.8500
4620.4470   0.7938
4620.4672   0.7439
4620.4875   0.7089
4620.5077   0.6948
4620.5279   0.7033
4620.5481   0.7327
4620.5683   0.7810
4620.5885   0.8390
4620.6088   0.8956
4620.6290   0.9426
4620.6492   0.9725
4620.6694   0.9879
4620.6896   0.9965
4620.7098   0.9999
4620.7301   0.9999
4620.7503   0.9989
4620.7705   0.9977
4620.7907   0.9984
4620.8109  -0.9991
4620.8312  -0.9994
4620.8514  -0.9994
4620.8716  -0.9994
4620.8918  -0.9994
4620.9120  -1.0001
4620.9322  -1.0008
4620.9525  -1.0000
4620.9727  -0.9996
4620.9929  -1.0003
4621.0131  -1.0000
4621.0333  -0.9999
4621.0536  -1.0002
% 2601_4625479  1.0019  46
4625.0164  -0.9786
4625.0366  -0.9774
4625.0568  -0.9781
4625.0770  -0.9799
4625.0972  -0.9850
4625.1175  -0.9893
4625.1377  -0.9910
4625.1579  -0.9948
4625.1781  -0.9991
4625.1983  -1.0012
4625.2185  -1.0021
4625.2388  -1.0016
4625.2590   1.0011
4625.2792   1.0011
4625.2994   1.0012
4625.3196   1.0004
4625.3399   0.9985
4625.3601   0.9958
4625.3803   0.9928
4625.4005   0.9881
4625.4207   0.9833
4625.4409   0.9798
4625.4612   0.9774
4625.4814   0.9788
4625.5016   0.9802
4625.5218   0.9829
4625.5420   0.9876
4625.5622   0.9928
4625.5825   0.9963
4625.6027   0.9986
4625.6229   1.0004
4625.6431   1.0009
4625.6633   1.0012
4625.6836   1.0023
4625.7038  -1.0019
4625.7240  -0.9990
4625.7442  -0.9955
4625.7644  -0.9909
4625.7846  -0.9834
4625.8049  -0.9715
4625.8251  -0.9529
4625.8453  -0.9362
4625.8655  -0.9261
4625.8857  -0.9202
4625.9060  -0.9182
4625.9262  -0.9228
% 2601_4626780  0.9994  29
4626.4922  -0.9970
4626.5124  -0.9979
4626.5326  -0.9979
4626.5529  -0.9968
4626.5731  -0.9988
4626.5933  -1.0004
4626.6135  -0.9997
4626.6337   1.0003
4626.6539   1.0000
4626.6742   0.9976
4626.6944   0.9961
4626.7146   0.9958
4626.7348   0.9933
4626.7550   0.9899
4626.7753   0.9898
4626.7955   0.9913
4626.8157   0.9925
4626.8359   0.9934
4626.8561   0.9949
4626.8763   0.9969
4626.8966   0.9989
4626.9168   0.9992
4626.9370  -0.9983
4626.9572  -0.9985
4626.9774  -0.9984
4626.9977  -0.9984
4627.0179  -0.9990
4627.0381  -0.9989
4627.0583  -1.0007
% 2601_4628777  0.9947  35
4628.3725  -0.9956
4628.3927  -0.9953
4628.4129  -0.9949
4628.4331  -0.9956
4628.4533  -0.9947
4628.4736  -0.9945
4628.4938  -0.9949
4628.5140  -0.9953
4628.5342  -0.9969
4628.5544  -0.9962
4628.5747   0.9946
4628.5949   0.9937
4628.6151   0.9918
4628.6353   0.9897
4628.6555   0.9863
4628.6757   0.9796
4628.6960   0.9683
4628.7162   0.9562
4628.7364   0.9474
4628.7566   0.9429
4628.7768   0.9407
4628.7971   0.9416
4628.8173   0.9484
4628.8375   0.9583
4628.8577   0.9691
4628.8779   0.9802
4628.8981   0.9880
4628.9184   0.9898
4628.9386  -0.9884
4628.9588  -0.9851
4628.9790  -0.9785
4628.9992  -0.9704
4629.0195  -0.9647
4629.0397  -0.9622
4629.0599  -0.9619
% 2601_4629331  0.9968  49
4628.9588  -0.9851
4628.9790  -0.9785
4628.9993  -0.9704
4629.0195  -0.9647
4629.0397  -0.9622
4629.0599  -0.9619
4629.0801  -0.9621
4629.1004  -0.9609
4629.1206  -0.9575
4629.1408   0.9482
4629.1610   0.9302
4629.1812   0.8986
4629.2014   0.8494
4629.2217   0.7846
4629.2419   0.7080
4629.2621   0.6243
4629.2823   0.5453
4629.3025   0.4833
4629.3228   0.4536
4629.3430   0.4643
4629.3632   0.5127
4629.3834   0.5896
4629.4036   0.6775
4629.4238   0.7654
4629.4441   0.8430
4629.4643   0.9045
4629.4845   0.9467
4629.5047   0.9719
4629.5249   0.9847
4629.5452   0.9909
4629.5654   0.9927
4629.5856   0.9955
4629.6058   0.9976
4629.6260   0.9971
4629.6462  -0.9957
4629.6665  -0.9941
4629.6867  -0.9941
4629.7069  -0.9945
4629.7271  -0.9950
4629.7473  -0.9952
4629.7675  -0.9936
4629.7878  -0.9945
4629.8080  -0.9954
4629.8282  -0.9949
4629.8484  -0.9944
4629.8686  -0.9941
4629.8889  -0.9943
4629.9091  -0.9938
4629.9293  -0.9929
% 2601_4631867  0.9980  43
4631.4255  -0.9994
4631.4457  -0.9975
4631.4659  -0.9974
4631.4861  -0.9983
4631.5063  -0.9991
4631.5266  -1.0000
4631.5468  -0.9997
4631.5670  -0.9989
4631.5872  -0.9989
4631.6074  -0.9987
4631.6277  -0.9978
4631.6479   0.9976
4631.6681   0.9975
4631.6883   0.9972
4631.7085   0.9962
4631.7287   0.9945
4631.7490   0.9922
4631.7692   0.9881
4631.7894   0.9808
4631.8096   0.9745
4631.8298   0.9708
4631.8501   0.9672
4631.8703   0.9678
4631.8905   0.9706
4631.9107   0.9740
4631.9309   0.9790
4631.9511   0.9852
4631.9714   0.9905
4631.9916   0.9932
4632.0118   0.9956
4632.0320   0.9983
4632.0522   0.9989
4632.0724   0.9981
4632.0927  -0.9969
4632.1129  -0.9968
4632.1331  -0.9974
4632.1533  -0.9962
4632.1735  -0.9953
4632.1938  -0.9958
4632.2140  -0.9974
4632.2342  -0.9992
4632.2544  -1.0012
4632.2746  -1.0019
% 2601_4640804  0.9996  46
4640.2970  -0.9984
4640.3174  -0.9994
4640.3377  -0.9999
4640.3581  -0.9993
4640.3785  -0.9993
4640.3989  -0.9998
4640.4193  -1.0011
4640.4397  -1.0010
4640.4601  -1.0013
4640.4804  -1.0016
4640.5008  -1.0022
4640.5212  -1.0017
4640.5416  -1.0018
4640.5620   1.0018
4640.5824   1.0021
4640.6027   1.0013
4640.6231   1.0006
4640.6435   1.0014
4640.6639   0.9988
4640.6843   0.9948
4640.7047   0.9901
4640.7251   0.9811
4640.7454   0.9720
4640.7658   0.9655
4640.7862   0.9603
4640.8066   0.9579
4640.8270   0.9606
4640.8474   0.9666
4640.8678   0.9737
4640.8881   0.9812
4640.9085   0.9884
4640.9289   0.9932
4640.9493   0.9960
4640.9697   0.9977
4640.9901   0.9976
4641.0105   0.9976
4641.0308  -0.9998
4641.0512  -1.0005
4641.0716  -0.9990
4641.0920  -0.9992
4641.1124  -1.0005
4641.1328  -0.9988
4641.1532  -0.9974
4641.1735  -0.9972
4641.1939  -0.9978
4641.2143  -0.9976
% 2601_4648933  0.9998  36
4648.6549  -0.9183
4648.6753  -0.9209
4648.6957  -0.9301
4648.7161  -0.9440
4648.7365  -0.9609
4648.7568  -0.9764
4648.7772  -0.9856
4648.7976   0.9884
4648.8180   0.9851
4648.8384   0.9776
4648.8588   0.9682
4648.8792   0.9598
4648.8995   0.9538
4648.9199   0.9508
4648.9403   0.9520
4648.9607   0.9551
4648.9811   0.9605
4649.0015   0.9697
4649.0219   0.9788
4649.0422   0.9872
4649.0626   0.9941
4649.0830   0.9982
4649.1034   1.0005
4649.1238   1.0007
4649.1442   1.0003
4649.1646  -0.9993
4649.1849  -0.9997
4649.2053  -1.0007
4649.2257  -1.0002
4649.2461  -0.9999
4649.2665  -1.0001
4649.2869  -0.9995
4649.3073  -0.9993
4649.3276  -0.9995
4649.3480  -0.9986
4649.3684  -0.9974
% 2601_4663704  1.0001  51
4663.2305  -0.9949
4663.2509  -0.9974
4663.2713  -0.9981
4663.2917  -0.9993
4663.3121  -0.9990
4663.3324  -0.9989
4663.3528  -0.9984
4663.3732  -0.9991
4663.3936  -0.9990
4663.4140  -0.9986
4663.4344  -0.9974
4663.4548  -0.9969
4663.4751   0.9980
4663.4955   0.9993
4663.5159   0.9986
4663.5363   0.9965
4663.5567   0.9910
4663.5771   0.9797
4663.5975   0.9620
4663.6178   0.9403
4663.6382   0.9167
4663.6586   0.8936
4663.6790   0.8798
4663.6994   0.8761
4663.7198   0.8770
4663.7401   0.8834
4663.7605   0.9017
4663.7809   0.9284
4663.8013   0.9554
4663.8217   0.9751
4663.8421   0.9880
4663.8625   0.9953
4663.8828   0.9988
4663.9032   1.0005
4663.9236   1.0016
4663.9440   1.0027
4663.9644   1.0028
4663.9848  -1.0031
4664.0052  -1.0021
4664.0255  -1.0023
4664.0459  -1.0021
4664.0663  -1.0022
4664.0867  -1.0016
4664.1071  -1.0011
4664.1275  -1.0018
4664.1479  -1.0017
4664.1682  -1.0021
4664.1886  -1.0029
4664.2090  -1.0031
4664.2294  -1.0035
4664.2498  -1.0030
% 2601_4666749  0.9975  55
4666.2271  -0.9999
4666.2475  -1.0001
4666.2679  -0.9998
4666.2883  -0.9996
4666.3086  -1.0001
4666.3290  -1.0020
4666.3494  -1.0019
4666.3698  -1.0003
4666.3902  -0.9985
4666.4106  -0.9967
4666.4310  -0.9971
4666.4513  -0.9965
4666.4717  -0.9961
4666.4921   0.9960
4666.5125   0.9961
4666.5329   0.9945
4666.5533   0.9907
4666.5737   0.9846
4666.5940   0.9725
4666.6144   0.9511
4666.6348   0.9185
4666.6552   0.8734
4666.6756   0.8198
4666.6960   0.7660
4666.7164   0.7238
4666.7367   0.7009
4666.7571   0.7004
4666.7775   0.7213
4666.7979   0.7628
4666.8183   0.8182
4666.8387   0.8763
4666.8591   0.9272
4666.8794   0.9625
4666.8998   0.9813
4666.9202   0.9902
4666.9406   0.9927
4666.9610   0.9934
4666.9814   0.9940
4667.0017   0.9960
4667.0221   0.9960
4667.0425  -0.9955
4667.0629  -0.9956
4667.0833  -0.9968
4667.1037  -0.9981
4667.1241  -0.9995
4667.1444  -0.9990
4667.1648  -0.9980
4667.1852  -0.9969
4667.2056  -0.9952
4667.2260  -0.9947
4667.2464  -0.9945
4667.2668  -0.9948
4667.2871  -0.9943
4667.3075  -0.9934
4667.3279  -0.9905
% 2601_4720139  0.9991  42
4719.7000  -0.9993
4719.7207  -0.9971
4719.7415  -0.9970
4719.7622  -0.9968
4719.7829  -0.9962
4719.8036  -0.9965
4719.8244  -0.9963
4719.8451  -0.9961
4719.8658  -0.9969
4719.8866  -0.9990
4719.9073  -1.0000
4719.9280   0.9978
4719.9487   0.9973
4719.9695   0.9993
4719.9902   0.9991
4720.0109   0.9974
4720.0316   0.9938
4720.0524   0.9893
4720.0731   0.9832
4720.0938   0.9781
4720.1146   0.9746
4720.1353   0.9736
4720.1560   0.9761
4720.1767   0.9782
4720.1975   0.9823
4720.2182   0.9879
4720.2389   0.9927
4720.2597   0.9969
4720.2804   0.9998
4720.3011   0.9988
4720.3218   0.9994
4720.3426   1.0002
4720.3633  -1.0009
4720.3840  -0.9998
4720.4048  -0.9966
4720.4255  -0.9964
4720.4462  -0.9975
4720.4669  -0.9993
4720.4877  -1.0003
4720.5084  -1.0011
4720.5291  -1.0008
4720.5498  -1.0006
% 2601_4727092  0.9994  27
4726.8305  -0.9947
4726.8513  -0.9977
4726.8720  -0.9995
4726.8927  -1.0003
4726.9134  -1.0009
4726.9342  -1.0002
4726.9549  -0.9995
4726.9756   0.9998
4726.9964   0.9993
4727.0171   0.9979
4727.0378   0.9954
4727.0585   0.9934
4727.0793   0.9933
4727.1000   0.9930
4727.1207   0.9930
4727.1414   0.9936
4727.1622   0.9945
4727.1829   0.9972
4727.2036   0.9986
4727.2244   0.9985
4727.2451  -0.9993
4727.2658  -0.9994
4727.2865  -0.9978
4727.3073  -0.9944
4727.3280  -0.9911
4727.3487  -0.9876
4727.3695  -0.9847
% 2601_4731448  0.9968  52
4730.8517  -1.0028
4730.8724  -1.0025
4730.8932  -1.0022
4730.9139  -1.0009
4730.9346  -0.9995
4730.9553  -0.9989
4730.9761  -0.9981
4730.9968  -0.9989
4731.0175  -0.9995
4731.0383  -0.9999
4731.0590  -0.9996
4731.0797  -1.0007
4731.1004  -1.0025
4731.1212  -1.0024
4731.1419   1.0023
4731.1626   1.0021
4731.1834   1.0022
4731.2041   1.0018
4731.2248   0.9996
4731.2455   0.9958
4731.2663   0.9875
4731.2870   0.9709
4731.3077   0.9450
4731.3284   0.9073
4731.3492   0.8575
4731.3699   0.7978
4731.3906   0.7361
4731.4114   0.6853
4731.4321   0.6555
4731.4528   0.6504
4731.4735   0.6728
4731.4943   0.7187
4731.5150   0.7803
4731.5357   0.8465
4731.5565   0.9048
4731.5772   0.9492
4731.5979   0.9766
4731.6186   0.9896
4731.6394   0.9955
4731.6601   0.9959
4731.6808   0.9945
4731.7016  -0.9915
4731.7223  -0.9881
4731.7430  -0.9870
4731.7637  -0.9881
4731.7845  -0.9892
4731.8052  -0.9901
4731.8259  -0.9910
4731.8466  -0.9927
4731.8674  -0.9946
4731.8881  -0.9977
4731.9088  -0.9994
% 2601_4760159  1.0007  47
4759.6637  -0.9998
4759.6845  -1.0005
4759.7052  -0.9994
4759.7259  -0.9989
4759.7467  -1.0004
4759.7674  -1.0005
4759.7881  -0.9997
4759.8088  -1.0002
4759.8296  -1.0016
4759.8503  -1.0014
4759.8710  -1.0009
4759.8918  -1.0013
4759.9125   1.0017
4759.9332   1.0006
4759.9539   0.9996
4759.9747   0.9994
4759.9954   0.9980
4760.0161   0.9983
4760.0369   0.9968
4760.0576   0.9961
4760.0783   0.9927
4760.0990   0.9892
4760.1198   0.9885
4760.1405   0.9888
4760.1612   0.9894
4760.1819   0.9888
4760.2027   0.9898
4760.2234   0.9930
4760.2441   0.9957
4760.2649   0.9964
4760.2856   0.9964
4760.3063   0.9974
4760.3270   0.9982
4760.3478   0.9999
4760.3685   1.0012
4760.3892  -0.9991
4760.4100  -0.9991
4760.4307  -0.9998
4760.4514  -0.9995
4760.4721  -1.0000
4760.4929  -0.9989
4760.5136  -0.9995
4760.5343  -1.0004
4760.5551  -0.9983
4760.5758  -0.9982
4760.5965  -0.9985
4760.6172  -0.9982
% 2601_4804710  1.0000  41
4804.1757  -1.0005
4804.1968  -1.0017
4804.2179  -1.0022
4804.2390  -1.0005
4804.2601  -0.9995
4804.2812  -1.0006
4804.3022  -1.0010
4804.3233  -1.0007
4804.3444  -1.0007
4804.3655  -1.0003
4804.3866  -1.0003
4804.4077  -0.9996
4804.4287  -1.0002
4804.4498   1.0001
4804.4709   1.0002
4804.4920   0.9996
4804.5131   0.9985
4804.5341   0.9986
4804.5552   0.9986
4804.5763   0.9968
4804.5974   0.9952
4804.6185   0.9924
4804.6396   0.9897
4804.6606   0.9888
4804.6817   0.9870
4804.7028   0.9850
4804.7239   0.9849
4804.7450   0.9866
4804.7661   0.9894
4804.7871   0.9923
4804.8082   0.9945
4804.8293   0.9972
4804.8504   0.9978
4804.8715  -0.9967
4804.8926  -0.9927
4804.9136  -0.9824
4804.9347  -0.9643
4804.9558  -0.9389
4804.9769  -0.9028
4804.9980  -0.8544
4805.0190  -0.7996
% 2601_4824833  0.9996  39
4824.4360  -0.9990
4824.4571  -0.9994
4824.4782  -0.9993
4824.4993  -1.0000
4824.5204  -0.9994
4824.5414  -0.9986
4824.5625  -1.0002
4824.5836  -1.0004
4824.6047  -0.9997
4824.6258  -1.0001
4824.6469   0.9996
4824.6679   0.9980
4824.6890   0.9980
4824.7101   0.9976
4824.7312   0.9953
4824.7523   0.9918
4824.7733   0.9885
4824.7944   0.9870
4824.8155   0.9865
4824.8366   0.9864
4824.8577   0.9863
4824.8788   0.9876
4824.8998   0.9901
4824.9209   0.9943
4824.9420   0.9979
4824.9631   0.9987
4824.9842   0.9988
4825.0053   0.9994
4825.0263   0.9999
4825.0474  -1.0006
4825.0685  -0.9999
4825.0896  -0.9993
4825.1107  -0.9997
4825.1318  -0.9995
4825.1528  -0.9989
4825.1739  -0.9971
4825.1950  -0.9964
4825.2161  -0.9972
4825.2372  -0.9972
% 2601_4825725  0.9992  35
4825.3637  -0.9943
4825.3848  -0.9962
4825.4058  -0.9976
4825.4269  -0.9964
4825.4480  -0.9964
4825.4691  -0.9969
4825.4902  -0.9976
4825.5113  -0.9978
4825.5323  -0.9966
4825.5534   0.9976
4825.5745   0.9977
4825.5956   0.9959
4825.6167   0.9925
4825.6377   0.9892
4825.6588   0.9841
4825.6799   0.9804
4825.7010   0.9793
4825.7221   0.9791
4825.7432   0.9789
4825.7642   0.9797
4825.7853   0.9832
4825.8064   0.9877
4825.8275   0.9929
4825.8486   0.9964
4825.8697   0.9980
4825.8907   0.9996
4825.9118  -0.9995
4825.9329  -0.9986
4825.9540  -0.9970
4825.9751  -0.9973
4825.9962  -0.9989
4826.0172  -0.9994
4826.0383  -0.9983
4826.0594  -0.9970
4826.0805  -0.9954
% 2601_4833192  1.0009  50
4832.6793  -0.9894
4832.7004  -0.9898
4832.7215  -0.9890
4832.7426  -0.9902
4832.7636  -0.9917
4832.7847  -0.9943
4832.8058  -0.9958
4832.8269  -0.9967
4832.8480  -0.9984
4832.8690  -1.0007
4832.8901  -1.0013
4832.9112  -1.0014
4832.9323   1.0008
4832.9534   0.9988
4832.9745   0.9978
4832.9955   0.9985
4833.0166   0.9986
4833.0377   0.9978
4833.0588   0.9953
4833.0799   0.9912
4833.1010   0.9853
4833.1220   0.9770
4833.1431   0.9706
4833.1642   0.9699
4833.1853   0.9676
4833.2064   0.9672
4833.2275   0.9723
4833.2485   0.9772
4833.2696   0.9830
4833.2907   0.9888
4833.3118   0.9953
4833.3329   0.9989
4833.3539   0.9991
4833.3750   1.0001
4833.3961   1.0002
4833.4172   1.0002
4833.4383   1.0005
4833.4594  -1.0009
4833.4804  -1.0012
4833.5015  -1.0012
4833.5226  -1.0015
4833.5437  -1.0009
4833.5648  -1.0001
4833.5859  -1.0000
4833.6069  -1.0010
4833.6280  -1.0015
4833.6491  -1.0007
4833.6702  -1.0001
4833.6913  -1.0005
4833.7124  -0.9999
% 2601_4905189  1.0015  32
4904.9060  -1.0003
4904.9274  -1.0014
4904.9489  -1.0006
4904.9703  -0.9996
4904.9918  -1.0000
4905.0132  -1.0003
4905.0347  -1.0002
4905.0561   1.0003
4905.0776   1.0001
4905.0990   0.9994
4905.1205   0.9980
4905.1419   0.9962
4905.1634   0.9966
4905.1848   0.9967
4905.2063   0.9965
4905.2277   0.9967
4905.2492   0.9983
4905.2706   1.0000
4905.2921   1.0011
4905.3135   1.0018
4905.3350   1.0010
4905.3564   1.0016
4905.3779   1.0011
4905.3993  -1.0011
4905.4208  -1.0004
4905.4422  -1.0013
4905.4637  -1.0028
4905.4851  -1.0016
4905.5066  -1.0003
4905.5280  -1.0016
4905.5495  -1.0015
4905.5709  -0.9993
% 2601_4923921  0.9860  65
4923.2327  -0.9934
4923.2543  -0.9954
4923.2760  -0.9950
4923.2976  -0.9945
4923.3192  -0.9944
4923.3409  -0.9943
4923.3625  -0.9958
4923.3842  -0.9968
4923.4058  -0.9967
4923.4274  -0.9959
4923.4491  -0.9939
4923.4707  -0.9930
4923.4923  -0.9942
4923.5140  -0.9940
4923.5356  -0.9938
4923.5573  -0.9921
4923.5789   0.9909
4923.6005   0.9903
4923.6222   0.9886
4923.6438   0.9850
4923.6654   0.9788
4923.6871   0.9661
4923.7087   0.9428
4923.7304   0.9073
4923.7520   0.8574
4923.7736   0.7923
4923.7953   0.7140
4923.8169   0.6237
4923.8385   0.5273
4923.8602   0.4362
4923.8818   0.3606
4923.9035   0.3111
4923.9251   0.2983
4923.9467   0.3255
4923.9684   0.3875
4923.9900   0.4731
4924.0116   0.5695
4924.0333   0.6667
4924.0549   0.7567
4924.0766   0.8324
4924.0982   0.8914
4924.1198   0.9324
4924.1415   0.9577
4924.1631   0.9732
4924.1847   0.9820
4924.2064   0.9868
4924.2280   0.9890
4924.2496   0.9899
4924.2713  -0.9924
4924.2929  -0.9941
4924.3146  -0.9938
4924.3362  -0.9938
4924.3578  -0.9935
4924.3795  -0.9943
4924.4011  -0.9952
4924.4227  -0.9971
4924.4444  -0.9977
4924.4660  -0.9965
4924.4877  -0.9968
4924.5093  -0.9974
4924.5309  -0.9977
4924.5526  -0.9978
4924.5742  -0.9962
4924.5958  -0.9955
4924.6175  -0.9957
% 2601_4953980  0.9998  49
4953.4814  -1.0004
4953.5030  -0.9989
4953.5247  -0.9993
4953.5463  -0.9979
4953.5679  -0.9968
4953.5896  -0.9980
4953.6112  -0.9995
4953.6328  -1.0009
4953.6545  -1.0007
4953.6761  -1.0000
4953.6978  -1.0004
4953.7194  -1.0003
4953.7410   0.9998
4953.7627   0.9996
4953.7843   0.9993
4953.8059   0.9988
4953.8276   0.9963
4953.8492   0.9905
4953.8709   0.9822
4953.8925   0.9712
4953.9141   0.9592
4953.9358   0.9500
4953.9574   0.9443
4953.9790   0.9423
4954.0007   0.9439
4954.0223   0.9502
4954.0439   0.9609
4954.0656   0.9728
4954.0872   0.9829
4954.1089   0.9887
4954.1305   0.9924
4954.1521   0.9954
4954.1738   0.9964
4954.1954   0.9966
4954.2170   0.9986
4954.2387   0.9998
4954.2603  -0.9993
4954.2820  -0.9989
4954.3036  -0.9999
4954.3252  -1.0010
4954.3469  -1.0009
4954.3685  -0.9996
4954.3901  -0.9986
4954.4118  -0.9987
4954.4334  -0.9991
4954.4551  -0.9985
4954.4767  -0.9985
4954.4983  -0.9968
4954.5200  -0.9936
% 2601_4993350  0.9979  46
4992.8248  -1.0003
4992.8467  -0.9996
4992.8685  -0.9981
4992.8903  -0.9978
4992.9121  -0.9990
4992.9340  -0.9989
4992.9558  -0.9981
4992.9776  -0.9981
4992.9995  -0.9976
4993.0213  -0.9965
4993.0431  -0.9964
4993.0649  -0.9973
4993.0868   0.9977
4993.1086   0.9984
4993.1304   0.9984
4993.1523   0.9943
4993.1741   0.9889
4993.1959   0.9804
4993.2177   0.9638
4993.2396   0.9396
4993.2614   0.9082
4993.2832   0.8747
4993.3050   0.8432
4993.3269   0.8233
4993.3487   0.8165
4993.3705   0.8216
4993.3924   0.8396
4993.4142   0.8705
4993.4360   0.9070
4993.4578   0.9411
4993.4797   0.9671
4993.5015   0.9843
4993.5233   0.9930
4993.5452   0.9959
4993.5670   0.9963
4993.5888  -0.9957
4993.6106  -0.9960
4993.6325  -0.9959
4993.6543  -0.9958
4993.6761  -0.9948
4993.6980  -0.9937
4993.7198  -0.9943
4993.7416  -0.9952
4993.7634  -0.9951
4993.7853  -0.9960
4993.8071  -0.9966
% 2601_5000730  1.0002  41
5000.3556  -0.9680
5000.3774  -0.9695
5000.3992  -0.9743
5000.4210  -0.9804
5000.4429  -0.9867
5000.4647  -0.9934
5000.4865  -0.9983
5000.5084  -1.0005
5000.5302  -1.0007
5000.5520   0.9987
5000.5738   0.9965
5000.5957   0.9956
5000.6175   0.9921
5000.6393   0.9848
5000.6612   0.9769
5000.6830   0.9720
5000.7048   0.9681
5000.7266   0.9657
5000.7485   0.9660
5000.7703   0.9672
5000.7921   0.9714
5000.8139   0.9768
5000.8358   0.9830
5000.8576   0.9899
5000.8794   0.9934
5000.9013   0.9936
5000.9231   0.9945
5000.9449   0.9956
5000.9667   0.9971
5000.9886   0.9970
5001.0104  -0.9978
5001.0322  -0.9988
5001.0541  -0.9995
5001.0759  -1.0001
5001.0977  -1.0005
5001.1195  -1.0007
5001.1414  -0.9999
5001.1632  -0.9992
5001.1850  -0.9983
5001.2069  -0.9988
5001.2287  -0.9990
% 2601_5018436  0.9860  76
5017.5798  -0.9199
5017.6018  -0.9219
5017.6238  -0.9301
5017.6458  -0.9412
5017.6679  -0.9509
5017.6899  -0.9594
5017.7119  -0.9638
5017.7339  -0.9635
5017.7560  -0.9633
5017.7780  -0.9658
5017.8000  -0.9706
5017.8220  -0.9762
5017.8440  -0.9804
5017.8661  -0.9838
5017.8881  -0.9873
5017.9101  -0.9905
5017.9321  -0.9923
5017.9542  -0.9905
5017.9762  -0.9887
5017.9982   0.9881
5018.0202   0.9872
5018.0423   0.9858
5018.0643   0.9828
5018.0863   0.9809
5018.1083   0.9801
5018.1303   0.9789
5018.1524   0.9763
5018.1744   0.9677
5018.1964   0.9503
5018.2184   0.9211
5018.2405   0.8798
5018.2625   0.8246
5018.2845   0.7552
5018.3065   0.6770
5018.3285   0.5915
5018.3506   0.5018
5018.3726   0.4154
5018.3946   0.3423
5018.4166   0.2951
5018.4387   0.2828
5018.4607   0.3094
5018.4827   0.3707
5018.5047   0.4567
5018.5267   0.5555
5018.5488   0.6559
5018.5708   0.7483
5018.5928   0.8281
5018.6148   0.8893
5018.6369   0.9319
5018.6589   0.9584
5018.6809   0.9720
5018.7029   0.9776
5018.7249   0.9807
5018.7470   0.9812
5018.7690   0.9788
5018.7910   0.9773
5018.8130   0.9795
5018.8351  -0.9830
5018.8571  -0.9862
5018.8791  -0.9878
5018.9011  -0.9866
5018.9232  -0.9842
5018.9452  -0.9840
5018.9672  -0.9875
5018.9892  -0.9912
5019.0112  -0.9931
5019.0333  -0.9948
5019.0553  -0.9961
5019.0773  -0.9967
5019.0993  -0.9947
5019.1214  -0.9901
5019.1434  -0.9855
5019.1654  -0.9810
5019.1874  -0.9814
5019.2094  -0.9869
5019.2315  -0.9899
% 2601_5120344  0.9996  42
5119.8892  -0.9970
5119.9116  -0.9988
5119.9340  -0.9988
5119.9564  -0.9996
5119.9788  -1.0004
5120.0013  -0.9987
5120.0237  -0.9959
5120.0461  -0.9948
5120.0685  -0.9958
5120.0909  -0.9977
5120.1133   0.9990
5120.1358   0.9990
5120.1582   0.9974
5120.1806   0.9948
5120.2030   0.9904
5120.2254   0.9809
5120.2478   0.9703
5120.2703   0.9581
5120.2927   0.9467
5120.3151   0.9399
5120.3375   0.9369
5120.3599   0.9376
5120.3823   0.9425
5120.4047   0.9526
5120.4272   0.9661
5120.4496   0.9782
5120.4720   0.9878
5120.4944   0.9954
5120.5168   0.9986
5120.5392   0.9995
5120.5617   0.9994
5120.5841  -0.9992
5120.6065  -0.9993
5120.6289  -0.9989
5120.6513  -0.9990
5120.6737  -0.9993
5120.6962  -0.9998
5120.7186  -1.0001
5120.7410  -1.0003
5120.7634  -1.0001
5120.7858  -1.0002
5120.8082  -1.0012
% 2601_5124057  0.9998  28
5123.7448  -0.9901
5123.7672  -0.9892
5123.7896  -0.9905
5123.8120  -0.9940
5123.8344  -0.9955
5123.8568  -0.9962
5123.8793  -0.9990
5123.9017   1.0000
5123.9241   0.9996
5123.9465   0.9991
5123.9689   0.9973
5123.9913   0.9954
5124.0137   0.9955
5124.0362   0.9943
5124.0586   0.9932
5124.0810   0.9942
5124.1034   0.9949
5124.1258   0.9962
5124.1482   0.9979
5124.1707   0.9989
5124.1931   0.9998
5124.2155  -0.9984
5124.2379  -0.9965
5124.2603  -0.9965
5124.2827  -0.9968
5124.3052  -0.9966
5124.3276  -0.9973
5124.3500  -0.9983
% 2601_5127862  0.9978  38
5127.5106  -0.9978
5127.5330  -0.9955
5127.5554  -0.9927
5127.5778  -0.9904
5127.6002  -0.9884
5127.6227  -0.9871
5127.6451  -0.9870
5127.6675  -0.9865
5127.6899   0.9855
5127.7123   0.9819
5127.7347   0.9732
5127.7572   0.9569
5127.7796   0.9351
5127.8020   0.9136
5127.8244   0.8972
5127.8468   0.8879
5127.8692   0.8873
5127.8916   0.8941
5127.9141   0.9083
5127.9365   0.9300
5127.9589   0.9527
5127.9813   0.9723
5128.0037   0.9858
5128.0261   0.9918
5128.0486   0.9948
5128.0710   0.9962
5128.0934   0.9963
5128.1158  -0.9975
5128.1382  -0.9983
5128.1606  -0.9983
5128.1831  -0.9973
5128.2055  -0.9974
5128.2279  -0.9985
5128.2503  -0.9991
5128.2727  -0.9992
5128.2951  -0.9981
5128.3175  -0.9973
5128.3400  -0.9974
% 2601_5132661  0.9987  49
5132.1282  -0.9969
5132.1506  -0.9976
5132.1730  -0.9988
5132.1954  -0.9990
5132.2179  -0.9981
5132.2403  -0.9975
5132.2627  -0.9971
5132.2851  -0.9977
5132.3075  -0.9978
5132.3299  -0.9973
5132.3524  -0.9971
5132.3748  -0.9962
5132.3972   0.9970
5132.4196   0.9981
5132.4420   0.9967
5132.4644   0.9951
5132.4868   0.9919
5132.5093   0.9846
5132.5317   0.9745
5132.5541   0.9604
5132.5765   0.9423
5132.5989   0.9262
5132.6213   0.9137
5132.6438   0.9067
5132.6662   0.9058
5132.6886   0.9114
5132.7110   0.9235
5132.7334   0.9402
5132.7558   0.9599
5132.7783   0.9774
5132.8007   0.9899
5132.8231   0.9963
5132.8455   0.9990
5132.8679   0.9996
5132.8903   0.9999
5132.9127   0.9999
5132.9352  -1.0005
5132.9576  -1.0023
5132.9800  -1.0018
5133.0024  -1.0008
5133.0248  -1.0005
5133.0472  -1.0002
5133.0697  -1.0001
5133.0921  -0.9993
5133.1145  -0.9997
5133.1369  -1.0009
5133.1593  -1.0001
5133.1817  -0.9998
5133.2042  -0.9992
% 2601_5136795  0.9996  34
5136.3424  -0.9939
5136.3648  -0.9949
5136.3873  -0.9969
5136.4097  -0.9998
5136.4321  -1.0012
5136.4545  -1.0002
5136.4769  -1.0004
5136.4993  -1.0018
5136.5218  -1.0021
5136.5442  -1.0023
5136.5666  -1.0002
5136.5890   0.9985
5136.6114   0.9997
5136.6338   0.9979
5136.6562   0.9941
5136.6787   0.9885
5136.7011   0.9782
5136.7235   0.9650
5136.7459   0.9563
5136.7683   0.9521
5136.7907   0.9498
5136.8132   0.9508
5136.8356   0.9539
5136.8580   0.9605
5136.8804   0.9697
5136.9028   0.9812
5136.9252   0.9894
5136.9477  -0.9921
5136.9701  -0.9898
5136.9925  -0.9853
5137.0149  -0.9800
5137.0373  -0.9758
5137.0597  -0.9731
5137.0821  -0.9727
% 2601_5146118  0.9978  31
5145.7974  -0.9293
5145.8200  -0.9351
5145.8426  -0.9443
5145.8652  -0.9554
5145.8878  -0.9661
5145.9105  -0.9774
5145.9331  -0.9866
5145.9557   0.9893
5145.9783   0.9850
5146.0009   0.9744
5146.0236   0.9593
5146.0462   0.9421
5146.0688   0.9264
5146.0914   0.9171
5146.1140   0.9147
5146.1367   0.9169
5146.1593   0.9238
5146.1819   0.9375
5146.2045   0.9553
5146.2271   0.9732
5146.2498   0.9875
5146.2724   0.9954
5146.2950   0.9979
5146.3176  -0.9964
5146.3402  -0.9919
5146.3629  -0.9850
5146.3855  -0.9751
5146.4081  -0.9648
5146.4307  -0.9558
5146.4533  -0.9496
5146.4760  -0.9471
% 2601_5160839  0.9980  36
5160.4100  -0.9970
5160.4326  -0.9968
5160.4552  -0.9955
5160.4779  -0.9961
5160.5005  -0.9979
5160.5231  -0.9977
5160.5457  -0.9980
5160.5683  -1.0000
5160.5910  -1.0001
5160.6136  -0.9993
5160.6362   0.9991
5160.6588   0.9970
5160.6814   0.9918
5160.7041   0.9828
5160.7267   0.9687
5160.7493   0.9508
5160.7719   0.9313
5160.7945   0.9153
5160.8172   0.9064
5160.8398   0.9039
5160.8624   0.9077
5160.8850   0.9183
5160.9076   0.9348
5160.9303   0.9545
5160.9529   0.9728
5160.9755   0.9860
5160.9981   0.9927
5161.0207   0.9943
5161.0434  -0.9934
5161.0660  -0.9901
5161.0886  -0.9843
5161.1112  -0.9783
5161.1339  -0.9744
5161.1565  -0.9714
5161.1791  -0.9693
5161.2017  -0.9689
% 2601_5169028  0.9878  55
5168.5081  -0.9919
5168.5307  -0.9874
5168.5533  -0.9824
5168.5759  -0.9773
5168.5986  -0.9713
5168.6212  -0.9674
5168.6438  -0.9659
5168.6664  -0.9628
5168.6890  -0.9615
5168.7117  -0.9630
5168.7343  -0.9643
5168.7569  -0.9615
5168.7795   0.9511
5168.8021   0.9296
5168.8248   0.8941
5168.8474   0.8433
5168.8700   0.7793
5168.8926   0.7025
5168.9152   0.6137
5168.9379   0.5192
5168.9605   0.4289
5168.9831   0.3528
5169.0057   0.3017
5169.0283   0.2836
5169.0510   0.3030
5169.0736   0.3573
5169.0962   0.4372
5169.1188   0.5326
5169.1414   0.6318
5169.1641   0.7259
5169.1867   0.8080
5169.2093   0.8729
5169.2319   0.9202
5169.2545   0.9507
5169.2772   0.9674
5169.2998   0.9780
5169.3224   0.9836
5169.3450   0.9862
5169.3677   0.9891
5169.3903  -0.9915
5169.4129  -0.9927
5169.4355  -0.9933
5169.4581  -0.9933
5169.4808  -0.9924
5169.5034  -0.9912
5169.5260  -0.9908
5169.5486  -0.9895
5169.5712  -0.9886
5169.5939  -0.9889
5169.6165  -0.9901
5169.6391  -0.9920
5169.6617  -0.9933
5169.6843  -0.9936
5169.7070  -0.9940
5169.7296  -0.9940
% 2601_5234623  0.9975  46
5234.1646  -0.9874
5234.1877  -0.9796
5234.2107  -0.9710
5234.2337  -0.9631
5234.2568  -0.9568
5234.2798  -0.9552
5234.3029  -0.9581
5234.3259  -0.9636
5234.3490  -0.9716
5234.3720  -0.9778
5234.3950   0.9749
5234.4181   0.9593
5234.4411   0.9320
5234.4642   0.8932
5234.4872   0.8391
5234.5102   0.7701
5234.5333   0.6952
5234.5563   0.6184
5234.5794   0.5513
5234.6024   0.5091
5234.6254   0.5011
5234.6485   0.5300
5234.6715   0.5903
5234.6946   0.6700
5234.7176   0.7535
5234.7406   0.8306
5234.7637   0.8962
5234.7867   0.9431
5234.8098   0.9718
5234.8328   0.9878
5234.8559   0.9961
5234.8789   0.9988
5234.9019   0.9989
5234.9250  -0.9984
5234.9480  -0.9988
5234.9711  -1.0002
5234.9941  -1.0004
5235.0171  -1.0007
5235.0402  -0.9998
5235.0632  -0.9982
5235.0863  -0.9978
5235.1093  -0.9975
5235.1323  -0.9972
5235.1554  -0.9968
5235.1784  -0.9966
5235.2015  -0.9966
% 2601_5254920  0.9996  46
5254.3714  -0.9822
5254.3945  -0.9811
5254.4175  -0.9840
5254.4405  -0.9852
5254.4636  -0.9876
5254.4866  -0.9913
5254.5097  -0.9946
5254.5327  -0.9974
5254.5557  -0.9988
5254.5788  -0.9989
5254.6018  -0.9996
5254.6249  -0.9995
5254.6479   0.9990
5254.6710   0.9987
5254.6940   0.9969
5254.7170   0.9913
5254.7401   0.9825
5254.7631   0.9684
5254.7862   0.9454
5254.8092   0.9118
5254.8322   0.8694
5254.8553   0.8257
5254.8783   0.7907
5254.9014   0.7699
5254.9244   0.7648
5254.9474   0.7781
5254.9705   0.8075
5254.9935   0.8487
5255.0166   0.8955
5255.0396   0.9370
5255.0626   0.9669
5255.0857   0.9852
5255.1087   0.9943
5255.1318   0.9979
5255.1548   0.9988
5255.1779  -0.9983
5255.2009  -0.9984
5255.2239  -0.9992
5255.2470  -0.9987
5255.2700  -0.9975
5255.2931  -0.9974
5255.3161  -0.9990
5255.3391  -1.0002
5255.3622  -0.9996
5255.3852  -0.9993
5255.4083  -1.0000
% 2601_5275997  0.9968  60
5275.2465  -0.9878
5275.2696  -0.9905
5275.2926  -0.9918
5275.3157  -0.9941
5275.3387  -0.9957
5275.3617  -0.9966
5275.3848  -0.9977
5275.4078  -0.9973
5275.4309  -0.9968
5275.4539  -0.9956
5275.4769  -0.9944
5275.5000  -0.9942
5275.5230  -0.9951
5275.5461  -0.9939
5275.5691  -0.9944
5275.5922  -0.9949
5275.6152  -0.9941
5275.6382   0.9948
5275.6613   0.9932
5275.6843   0.9913
5275.7074   0.9901
5275.7304   0.9874
5275.7534   0.9805
5275.7765   0.9672
5275.7995   0.9457
5275.8226   0.9136
5275.8456   0.8679
5275.8686   0.8074
5275.8917   0.7379
5275.9147   0.6610
5275.9378   0.5858
5275.9608   0.5242
5275.9838   0.4885
5276.0069   0.4891
5276.0299   0.5268
5276.0530   0.5926
5276.0760   0.6738
5276.0991   0.7589
5276.1221   0.8352
5276.1451   0.8957
5276.1682   0.9403
5276.1912   0.9693
5276.2143   0.9868
5276.2373   0.9940
5276.2603   0.9960
5276.2834   0.9968
5276.3064  -0.9978
5276.3295  -0.9984
5276.3525  -0.9981
5276.3755  -0.9982
5276.3986  -0.9982
5276.4216  -0.9983
5276.4447  -0.9980
5276.4677  -0.9989
5276.4907  -0.9984
5276.5138  -0.9979
5276.5368  -0.9980
5276.5599  -0.9975
5276.5829  -0.9970
5276.6060  -0.9974
% 2601_5278196  0.9965  40
5277.7349  -0.9909
5277.7580  -0.9905
5277.7810  -0.9909
5277.8040  -0.9905
5277.8271  -0.9909
5277.8501  -0.9916
5277.8732  -0.9942
5277.8962  -0.9964
5277.9192  -0.9963
5277.9423  -0.9975
5277.9653   0.9969
5277.9884   0.9962
5278.0114   0.9950
5278.0344   0.9951
5278.0575   0.9923
5278.0805   0.9865
5278.1036   0.9802
5278.1266   0.9747
5278.1497   0.9683
5278.1727   0.9651
5278.1957   0.9635
5278.2188   0.9660
5278.2418   0.9693
5278.2649   0.9743
5278.2879   0.9830
5278.3109   0.9890
5278.3340   0.9920
5278.3570   0.9949
5278.3801   0.9965
5278.4031   0.9968
5278.4261  -0.9973
5278.4492  -0.9967
5278.4722  -0.9965
5278.4953  -0.9977
5278.5183  -0.9978
5278.5413  -0.9963
5278.5644  -0.9967
5278.5874  -0.9977
5278.6105  -0.9953
5278.6335  -0.9937
% 2601_5284103  0.9966  49
5283.5412  -0.9376
5283.5642  -0.9207
5283.5873  -0.9085
5283.6103  -0.9014
5283.6333  -0.9013
5283.6564  -0.9093
5283.6794  -0.9230
5283.7025  -0.9428
5283.7255  -0.9637
5283.7485  -0.9801
5283.7716  -0.9911
5283.7946  -0.9960
5283.8177  -0.9967
5283.8407   0.9956
5283.8637   0.9948
5283.8868   0.9916
5283.9098   0.9817
5283.9329   0.9651
5283.9559   0.9414
5283.9790   0.9057
5284.0020   0.8579
5284.0250   0.8031
5284.0481   0.7502
5284.0711   0.7104
5284.0942   0.6919
5284.1172   0.6955
5284.1402   0.7212
5284.1633   0.7658
5284.1863   0.8226
5284.2094   0.8799
5284.2324   0.9291
5284.2554   0.9614
5284.2785   0.9788
5284.3015   0.9882
5284.3246   0.9936
5284.3476   0.9964
5284.3706   0.9982
5284.3937  -0.9981
5284.4167  -0.9983
5284.4398  -0.9984
5284.4628  -0.9974
5284.4859  -0.9986
5284.5089  -0.9998
5284.5319  -1.0001
5284.5550  -1.0012
5284.5780  -0.9988
5284.6011  -0.9937
5284.6241  -0.9921
5284.6471  -0.9924
% 2601_5325552  0.9987  54
5324.9737  -0.9939
5324.9972  -0.9913
5325.0207  -0.9911
5325.0442  -0.9916
5325.0677  -0.9918
5325.0912  -0.9925
5325.1147  -0.9951
5325.1382  -0.9969
5325.1617  -0.9981
5325.1851  -0.9982
5325.2086  -0.9985
5325.2321  -1.0000
5325.2556   0.9994
5325.2791   0.9983
5325.3026   0.9988
5325.3261   0.9961
5325.3496   0.9924
5325.3731   0.9829
5325.3966   0.9668
5325.4200   0.9402
5325.4435   0.9043
5325.4670   0.8609
5325.4905   0.8187
5325.5140   0.7864
5325.5375   0.7658
5325.5610   0.7626
5325.5845   0.7792
5325.6080   0.8102
5325.6315   0.8531
5325.6549   0.9008
5325.6784   0.9399
5325.7019   0.9669
5325.7254   0.9836
5325.7489   0.9917
5325.7724   0.9941
5325.7959   0.9957
5325.8194   0.9985
5325.8429   0.9983
5325.8664   0.9986
5325.8898   1.0004
5325.9133  -1.0009
5325.9368  -0.9994
5325.9603  -0.9991
5325.9838  -0.9995
5326.0073  -1.0001
5326.0308  -0.9998
5326.0543  -0.9998
5326.0778  -0.9993
5326.1013  -0.9988
5326.1248  -0.9994
5326.1482  -0.9999
5326.1717  -0.9990
5326.1952  -0.9991
5326.2187  -1.0011
% 2601_5362861  1.0002  71
5362.0176  -1.0007
5362.0411  -1.0010
5362.0646  -1.0010
5362.0881  -1.0006
5362.1116  -1.0008
5362.1350  -1.0010
5362.1585  -1.0009
5362.1820  -1.0005
5362.2055  -1.0005
5362.2290  -0.9998
5362.2525  -0.9986
5362.2760  -0.9991
5362.2995  -0.9996
5362.3230  -0.9997
5362.3465  -1.0000
5362.3699  -1.0004
5362.3934  -1.0006
5362.4169  -1.0000
5362.4404   0.9995
5362.4639   0.9994
5362.4874   0.9999
5362.5109   0.9998
5362.5344   0.9988
5362.5579   0.9978
5362.5814   0.9963
5362.6049   0.9910
5362.6283   0.9806
5362.6518   0.9641
5362.6753   0.9398
5362.6988   0.9053
5362.7223   0.8603
5362.7458   0.8046
5362.7693   0.7410
5362.7928   0.6772
5362.8163   0.6228
5362.8398   0.5865
5362.8632   0.5757
5362.8867   0.5927
5362.9102   0.6348
5362.9337   0.6948
5362.9572   0.7627
5362.9807   0.8291
5363.0042   0.8847
5363.0277   0.9267
5363.0512   0.9560
5363.0747   0.9748
5363.0981   0.9861
5363.1216   0.9931
5363.1451   0.9970
5363.1686   0.9984
5363.1921   1.0011
5363.2156   1.0010
5363.2391   0.9992
5363.2626   0.9996
5363.2861  -1.0002
5363.3096  -1.0006
5363.3330  -0.9998
5363.3565  -0.9992
5363.3800  -0.9989
5363.4035  -0.9985
5363.4270  -0.9993
5363.4505  -0.9986
5363.4740  -0.9975
5363.4975  -0.9967
5363.5210  -0.9949
5363.5445  -0.9931
5363.5679  -0.9940
5363.5914  -0.9951
5363.6149  -0.9959
5363.6384  -0.9964
5363.6619  -0.9961
% 2601_5425248  1.0005  58
5424.5303  -0.9731
5424.5540  -0.9658
5424.5777  -0.9579
5424.6014  -0.9501
5424.6251  -0.9457
5424.6488  -0.9442
5424.6725  -0.9468
5424.6963  -0.9540
5424.7200  -0.9646
5424.7437  -0.9758
5424.7674  -0.9861
5424.7911  -0.9938
5424.8148  -0.9976
5424.8385  -0.9992
5424.8622  -1.0000
5424.8860  -0.9998
5424.9097   0.9988
5424.9334   0.9985
5424.9571   0.9987
5424.9808   0.9979
5425.0045   0.9968
5425.0282   0.9946
5425.0520   0.9888
5425.0757   0.9780
5425.0994   0.9606
5425.1231   0.9358
5425.1468   0.9002
5425.1705   0.8600
5425.1942   0.8226
5425.2180   0.7961
5425.2417   0.7833
5425.2654   0.7877
5425.2891   0.8090
5425.3128   0.8415
5425.3365   0.8826
5425.3602   0.9239
5425.3840   0.9573
5425.4077   0.9779
5425.4314   0.9893
5425.4551   0.9956
5425.4788   0.9987
5425.5025   1.0005
5425.5262   1.0016
5425.5499   1.0008
5425.5737  -1.0006
5425.5974  -1.0029
5425.6211  -1.0035
5425.6448  -1.0007
5425.6685  -1.0014
5425.6922  -1.0023
5425.7159  -1.0002
5425.7397  -0.9985
5425.7634  -0.9978
5425.7871  -0.9978
5425.8108  -0.9958
5425.8345  -0.9940
5425.8582  -0.9935
5425.8819  -0.9933
% 2601_5427816  0.9992  52
5427.1625  -1.0010
5427.1863  -1.0009
5427.2100  -1.0018
5427.2337  -1.0020
5427.2574  -1.0016
5427.2811  -1.0009
5427.3048  -1.0001
5427.3285  -0.9994
5427.3522  -0.9996
5427.3760  -1.0007
5427.3997  -1.0000
5427.4234  -0.9996
5427.4471  -0.9995
5427.4708  -1.0006
5427.4945   1.0006
5427.5182   0.9987
5427.5420   0.9983
5427.5657   0.9987
5427.5894   0.9974
5427.6131   0.9950
5427.6368   0.9916
5427.6605   0.9852
5427.6842   0.9718
5427.7080   0.9526
5427.7317   0.9299
5427.7554   0.9077
5427.7791   0.8903
5427.8028   0.8794
5427.8265   0.8800
5427.8502   0.8887
5427.8740   0.9059
5427.8977   0.9298
5427.9214   0.9551
5427.9451   0.9771
5427.9688   0.9902
5427.9925   0.9962
5428.0162   0.9989
5428.0399   1.0004
5428.0637   1.0014
5428.0874   1.0027
5428.1111  -1.0028
5428.1348  -1.0019
5428.1585  -1.0012
5428.1822  -1.0000
5428.2059  -0.9977
5428.2297  -0.9916
5428.2534  -0.9867
5428.2771  -0.9857
5428.3008  -0.9864
5428.3245  -0.9866
5428.3482  -0.9899
5428.3719  -0.9930
% 2601_5439700  1.0007  33
5439.3079  -0.9980
5439.3319  -0.9983
5439.3558  -0.9995
5439.3798  -0.9986
5439.4037  -0.9957
5439.4277  -0.9949
5439.4516  -0.9971
5439.4755  -0.9993
5439.4995   1.0006
5439.5234   0.9998
5439.5474   0.9988
5439.5713   0.9946
5439.5952   0.9886
5439.6192   0.9839
5439.6431   0.9784
5439.6671   0.9730
5439.6910   0.9695
5439.7150   0.9689
5439.7389   0.9725
5439.7628   0.9784
5439.7868   0.9851
5439.8107   0.9923
5439.8347   0.9978
5439.8586   0.9994
5439.8825   1.0006
5439.9065  -1.0003
5439.9304  -0.9990
5439.9544  -0.9981
5439.9783  -0.9943
5440.0023  -0.9912
5440.0262  -0.9899
5440.0501  -0.9890
5440.0741  -0.9887
% 2601_5440060  1.0018  30
5439.7150  -0.9689
5439.7389  -0.9725
5439.7629  -0.9784
5439.7868  -0.9851
5439.8108  -0.9923
5439.8347  -0.9978
5439.8586  -0.9994
5439.8826   1.0006
5439.9065   1.0003
5439.9305   0.9990
5439.9544   0.9981
5439.9784   0.9943
5440.0023   0.9912
5440.0262   0.9899
5440.0502   0.9890
5440.0741   0.9887
5440.0981   0.9903
5440.1220   0.9934
5440.1459   0.9958
5440.1699   0.9985
5440.1938   1.0007
5440.2178   1.0018
5440.2417   1.0024
5440.2657  -1.0020
5440.2896  -1.0021
5440.3135  -1.0026
5440.3375  -1.0026
5440.3614  -1.0028
5440.3854  -1.0026
5440.4093  -1.0023
% 2601_5505244  1.0009  34
5504.8474  -0.9997
5504.8716  -0.9995
5504.8958  -1.0000
5504.9199  -1.0005
5504.9441  -1.0008
5504.9683  -1.0014
5504.9925  -1.0026
5505.0166  -1.0026
5505.0408  -1.0017
5505.0650   1.0017
5505.0892   1.0006
5505.1133   0.9988
5505.1375   0.9970
5505.1617   0.9938
5505.1859   0.9899
5505.2100   0.9887
5505.2342   0.9880
5505.2584   0.9875
5505.2826   0.9877
5505.3067   0.9883
5505.3309   0.9913
5505.3551   0.9945
5505.3793   0.9957
5505.4034   0.9971
5505.4276   0.9985
5505.4518   0.9980
5505.4759  -0.9988
5505.5001  -1.0003
5505.5243  -1.0009
5505.5485  -1.0005
5505.5726  -1.0000
5505.5968  -0.9999
5505.6210  -1.0002
5505.6452  -1.0002
% 2601_5520145  1.0012  41
5519.6663  -0.9932
5519.6905  -0.9947
5519.7147  -0.9948
5519.7388  -0.9955
5519.7630  -0.9964
5519.7872  -0.9987
5519.8114  -0.9996
5519.8355  -0.9991
5519.8597  -0.9996
5519.8839  -1.0003
5519.9081  -1.0019
5519.9322   1.0020
5519.9564   1.0007
5519.9806   0.9999
5520.0047   0.9999
5520.0289   0.9997
5520.0531   0.9988
5520.0773   0.9981
5520.1014   0.9974
5520.1256   0.9966
5520.1498   0.9972
5520.1740   0.9974
5520.1981   0.9971
5520.2223   0.9973
5520.2465   0.9972
5520.2707   0.9978
5520.2948   0.9988
5520.3190   0.9993
5520.3432   0.9998
5520.3674   1.0008
5520.3915   1.0015
5520.4157  -1.0008
5520.4399  -1.0003
5520.4641  -1.0003
5520.4882  -1.0006
5520.5124  -1.0005
5520.5366  -1.0007
5520.5608  -1.0014
5520.5849  -1.0013
5520.6091  -1.0011
5520.6333  -1.0014
% 2601_5525117  1.0000  46
5524.5011  -0.9980
5524.5253  -0.9974
5524.5495  -0.9978
5524.5736  -0.9981
5524.5978  -0.9994
5524.6220  -0.9995
5524.6462  -0.9988
5524.6703  -0.9996
5524.6945  -1.0004
5524.7187  -0.9987
5524.7428  -0.9986
5524.7670  -0.9983
5524.7912  -0.9984
5524.8154   0.9994
5524.8395   1.0002
5524.8637   1.0002
5524.8879   0.9990
5524.9121   0.9981
5524.9362   0.9962
5524.9604   0.9919
5524.9846   0.9863
5525.0088   0.9774
5525.0329   0.9660
5525.0571   0.9576
5525.0813   0.9514
5525.1055   0.9479
5525.1296   0.9491
5525.1538   0.9523
5525.1780   0.9581
5525.2022   0.9689
5525.2263   0.9799
5525.2505   0.9891
5525.2747   0.9953
5525.2989   0.9988
5525.3230   0.9998
5525.3472   1.0005
5525.3714  -1.0000
5525.3956  -0.9995
5525.4197  -0.9981
5525.4439  -0.9970
5525.4681  -0.9954
5525.4923  -0.9943
5525.5164  -0.9929
5525.5406  -0.9917
5525.5648  -0.9913
5525.5889  -0.9928
% 2601_5529930  0.9983  44
5529.3602  -0.9976
5529.3843  -0.9980
5529.4085  -0.9984
5529.4327  -0.9984
5529.4569  -0.9983
5529.4810  -0.9979
5529.5052  -0.9982
5529.5294  -0.9979
5529.5536  -0.9985
5529.5777  -0.9988
5529.6019  -0.9984
5529.6261  -0.9980
5529.6503   0.9976
5529.6744   0.9976
5529.6986   0.9970
5529.7228   0.9967
5529.7470   0.9952
5529.7711   0.9903
5529.7953   0.9817
5529.8195   0.9693
5529.8437   0.9532
5529.8678   0.9375
5529.8920   0.9260
5529.9162   0.9202
5529.9404   0.9186
5529.9645   0.9234
5529.9887   0.9349
5530.0129   0.9513
5530.0371   0.9683
5530.0612   0.9822
5530.0854   0.9923
5530.1096   0.9957
5530.1337   0.9960
5530.1579   0.9980
5530.1821  -0.9988
5530.2063  -0.9975
5530.2304  -0.9945
5530.2546  -0.9904
5530.2788  -0.9883
5530.3030  -0.9867
5530.3271  -0.9857
5530.3513  -0.9864
5530.3755  -0.9854
5530.3997  -0.9877
% 2601_5534838  1.0011  57
5534.0984  -1.0005
5534.1225  -0.9996
5534.1467  -0.9990
5534.1709  -0.9993
5534.1951  -1.0000
5534.2192  -0.9991
5534.2434  -0.9990
5534.2676  -0.9996
5534.2918  -0.9998
5534.3159  -0.9993
5534.3401  -0.9987
5534.3643  -0.9994
5534.3885  -0.9999
5534.4126  -0.9988
5534.4368  -0.9994
5534.4610   1.0003
5534.4852   0.9994
5534.5093   0.9991
5534.5335   0.9979
5534.5577   0.9964
5534.5819   0.9941
5534.6060   0.9890
5534.6302   0.9774
5534.6544   0.9604
5534.6785   0.9346
5534.7027   0.8977
5534.7269   0.8508
5534.7511   0.7955
5534.7752   0.7398
5534.7994   0.6943
5534.8236   0.6679
5534.8478   0.6656
5534.8719   0.6884
5534.8961   0.7331
5534.9203   0.7920
5534.9445   0.8544
5534.9686   0.9090
5534.9928   0.9498
5535.0170   0.9760
5535.0412   0.9906
5535.0653   0.9964
5535.0895   0.9974
5535.1137   0.9986
5535.1379   1.0010
5535.1620  -1.0010
5535.1862  -1.0002
5535.2104  -1.0005
5535.2346  -0.9998
5535.2587  -0.9989
5535.2829  -0.9981
5535.3071  -0.9971
5535.3313  -0.9944
5535.3554  -0.9907
5535.3796  -0.9895
5535.4038  -0.9884
5535.4280  -0.9869
5535.4521  -0.9847
% 2601_5567831  0.9998  48
5567.2290  -0.9998
5567.2534  -0.9990
5567.2779  -0.9994
5567.3023  -0.9999
5567.3267  -1.0000
5567.3511  -0.9997
5567.3755  -0.9989
5567.3999  -0.9986
5567.4243  -0.9993
5567.4487  -1.0009
5567.4731  -1.0009
5567.4976  -0.9999
5567.5220   1.0010
5567.5464   1.0004
5567.5708   0.9991
5567.5952   0.9985
5567.6196   0.9988
5567.6440   0.9964
5567.6684   0.9927
5567.6928   0.9869
5567.7173   0.9766
5567.7417   0.9617
5567.7661   0.9470
5567.7905   0.9359
5567.8149   0.9301
5567.8393   0.9290
5567.8637   0.9330
5567.8881   0.9424
5567.9125   0.9568
5567.9370   0.9722
5567.9614   0.9846
5567.9858   0.9934
5568.0102   0.9979
5568.0346   0.9996
5568.0590   1.0004
5568.0834   1.0001
5568.1078  -0.9987
5568.1322  -0.9982
5568.1567  -0.9987
5568.1811  -0.9996
5568.2055  -1.0003
5568.2299  -0.9995
5568.2543  -0.9999
5568.2787  -1.0003
5568.3031  -0.9999
5568.3275  -1.0004
5568.3519  -0.9999
5568.3764  -0.9994
% 2601_5587115  0.9979  30
5586.8556  -0.9237
5586.8800  -0.9496
5586.9044  -0.9688
5586.9289  -0.9790
5586.9533  -0.9833
5586.9777   0.9819
5587.0021   0.9748
5587.0265   0.9646
5587.0509   0.9523
5587.0753   0.9445
5587.0997   0.9401
5587.1241   0.9397
5587.1486   0.9450
5587.1730   0.9529
5587.1974   0.9634
5587.2218   0.9760
5587.2462   0.9870
5587.2706   0.9949
5587.2950   0.9982
5587.3194   0.9986
5587.3438  -0.9994
5587.3683  -1.0002
5587.3927  -1.0003
5587.4171  -0.9997
5587.4415  -0.9990
5587.4659  -0.9990
5587.4903  -0.9983
5587.5147  -0.9970
5587.5391  -0.9983
5587.5635  -0.9984
% 2601_5591360  1.0022  45
5590.8347  -1.0004
5590.8591  -1.0015
5590.8835  -1.0020
5590.9079  -1.0028
5590.9323  -1.0028
5590.9567  -1.0016
5590.9811  -1.0015
5591.0055  -1.0014
5591.0299  -1.0009
5591.0544  -1.0016
5591.0788  -1.0021
5591.1032   1.0026
5591.1276   1.0025
5591.1520   1.0018
5591.1764   1.0003
5591.2008   0.9997
5591.2252   0.9981
5591.2496   0.9939
5591.2741   0.9895
5591.2985   0.9864
5591.3229   0.9833
5591.3473   0.9813
5591.3717   0.9811
5591.3961   0.9822
5591.4205   0.9842
5591.4449   0.9885
5591.4693   0.9930
5591.4938   0.9974
5591.5182   1.0001
5591.5426   1.0005
5591.5670   1.0012
5591.5914   1.0018
5591.6158   1.0024
5591.6402  -1.0024
5591.6646  -1.0025
5591.6890  -1.0023
5591.7135  -1.0012
5591.7379  -1.0009
5591.7623  -1.0009
5591.7867  -1.0017
5591.8111  -1.0019
5591.8355  -1.0022
5591.8599  -1.0022
5591.8843  -1.0020
5591.9087  -1.0025
% 2601_5607125  1.0017  40
5606.6360  -1.0017
5606.6606  -1.0014
5606.6853  -1.0015
5606.7099  -1.0017
5606.7346  -1.0013
5606.7592  -1.0011
5606.7839  -1.0017
5606.8085  -1.0019
5606.8332  -1.0012
5606.8578  -1.0018
5606.8825   1.0024
5606.9072   1.0013
5606.9318   1.0001
5606.9565   0.9996
5606.9811   0.9994
5607.0058   0.9988
5607.0304   0.9988
5607.0551   0.9981
5607.0797   0.9977
5607.1044   0.9967
5607.1290   0.9979
5607.1537   0.9980
5607.1783   0.9986
5607.2030   0.9983
5607.2276   0.9987
5607.2523   0.9997
5607.2769   1.0008
5607.3016   1.0014
5607.3262   1.0005
5607.3509   1.0008
5607.3756  -1.0012
5607.4002  -1.0008
5607.4249  -1.0015
5607.4495  -1.0022
5607.4742  -1.0019
5607.4988  -1.0008
5607.5235  -1.0012
5607.5481  -1.0008
5607.5728  -0.9999
5607.5974  -1.0007
% 2601_5627489  0.9999  45
5626.9498  -1.0013
5626.9745  -1.0009
5626.9991  -0.9997
5627.0238  -0.9998
5627.0484  -1.0005
5627.0731  -1.0003
5627.0977  -0.9996
5627.1224  -0.9992
5627.1470  -0.9991
5627.1717  -0.9993
5627.1963  -0.9995
5627.2210   0.9996
5627.2457   0.9986
5627.2703   0.9973
5627.2950   0.9960
5627.3196   0.9944
5627.3443   0.9905
5627.3689   0.9840
5627.3936   0.9756
5627.4182   0.9676
5627.4429   0.9616
5627.4675   0.9571
5627.4922   0.9573
5627.5168   0.9596
5627.5415   0.9634
5627.5661   0.9710
5627.5908   0.9795
5627.6154   0.9880
5627.6401   0.9951
5627.6648   0.9980
5627.6894   0.9993
5627.7141   1.0003
5627.7387   1.0007
5627.7634   1.0001
5627.7880  -1.0005
5627.8127  -1.0007
5627.8373  -1.0001
5627.8620  -0.9995
5627.8866  -0.9992
5627.9113  -0.9991
5627.9359  -0.9995
5627.9606  -0.9992
5627.9852  -0.9986
5628.0099  -0.9990
5628.0345  -0.9999
% 2601_5643868  1.0002  40
5643.2946  -1.0000
5643.3192  -1.0003
5643.3439  -1.0007
5643.3685  -1.0011
5643.3932  -1.0001
5643.4178  -0.9993
5643.4425  -0.9996
5643.4671  -0.9993
5643.4918  -0.9990
5643.5165  -0.9999
5643.5411  -1.0002
5643.5658  -1.0003
5643.5904   1.0004
5643.6151   1.0001
5643.6397   0.9995
5643.6644   0.9989
5643.6890   0.9967
5643.7137   0.9911
5643.7383   0.9847
5643.7630   0.9730
5643.7876   0.9610
5643.8123   0.9497
5643.8369   0.9411
5643.8616   0.9379
5643.8862   0.9390
5643.9109   0.9441
5643.9356   0.9537
5643.9602   0.9662
5643.9849   0.9785
5644.0095   0.9880
5644.0342   0.9945
5644.0588   0.9971
5644.0835  -0.9974
5644.1081  -0.9985
5644.1328  -0.9991
5644.1574  -1.0000
5644.1821  -1.0007
5644.2067  -1.0014
5644.2314  -1.0009
5644.2560  -1.0007
% 2601_5707160  1.0019  37
5706.7128  -0.9959
5706.7377  -0.9945
5706.7626  -0.9937
5706.7875  -0.9938
5706.8124  -0.9952
5706.8373  -0.9991
5706.8622  -1.0006
5706.8871  -1.0007
5706.9120  -1.0001
5706.9369   1.0003
5706.9618   1.0004
5706.9867   0.9981
5707.0116   0.9972
5707.0365   0.9966
5707.0614   0.9963
5707.0863   0.9969
5707.1112   0.9954
5707.1361   0.9949
5707.1610   0.9958
5707.1859   0.9959
5707.2108   0.9966
5707.2357   0.9975
5707.2606   0.9986
5707.2855   0.9999
5707.3104   1.0009
5707.3353   1.0017
5707.3602   1.0009
5707.3851  -1.0012
5707.4100  -1.0023
5707.4349  -1.0030
5707.4598  -1.0029
5707.4847  -1.0020
5707.5096  -1.0021
5707.5345  -1.0008
5707.5594  -1.0012
5707.5843  -1.0024
5707.6092  -1.0007
% 2601_5716578  1.0004  33
5716.1563  -0.9985
5716.1814  -0.9985
5716.2066  -0.9994
5716.2317  -0.9989
5716.2569  -0.9978
5716.2820  -0.9981
5716.3072  -0.9996
5716.3323  -0.9992
5716.3575  -0.9994
5716.3826   0.9997
5716.4078   0.9992
5716.4329   0.9983
5716.4581   0.9967
5716.4832   0.9947
5716.5084   0.9927
5716.5335   0.9898
5716.5587   0.9864
5716.5838   0.9853
5716.6090   0.9873
5716.6341   0.9896
5716.6593   0.9923
5716.6844   0.9954
5716.7096   0.9981
5716.7347   0.9997
5716.7599   1.0008
5716.7850  -1.0008
5716.8102  -0.9992
5716.8353  -0.9989
5716.8605  -0.9989
5716.8856  -0.9980
5716.9108  -0.9975
5716.9359  -0.9971
5716.9611  -0.9958
% 2601_5725953  1.0009  35
5725.5121  -1.0000
5725.5373  -0.9978
5725.5624  -0.9980
5725.5876  -0.9998
5725.6127  -1.0010
5725.6379  -1.0008
5725.6630  -1.0006
5725.6882  -1.0010
5725.7133  -1.0019
5725.7385   1.0006
5725.7636   1.0007
5725.7888   0.9998
5725.8139   0.9983
5725.8391   0.9967
5725.8642   0.9942
5725.8894   0.9922
5725.9145   0.9917
5725.9397   0.9916
5725.9648   0.9915
5725.9900   0.9911
5726.0151   0.9914
5726.0403   0.9934
5726.0654   0.9969
5726.0906   0.9989
5726.1157   0.9997
5726.1409   1.0004
5726.1660   1.0011
5726.1912  -1.0004
5726.2163  -0.9993
5726.2415  -0.9970
5726.2666  -0.9947
5726.2918  -0.9884
5726.3169  -0.9782
5726.3421  -0.9730
5726.3672  -0.9764
% 2601_5747874  0.9987  41
5747.3927  -0.9966
5747.4178  -0.9965
5747.4430  -0.9952
5747.4681  -0.9922
5747.4933  -0.9885
5747.5184  -0.9847
5747.5436  -0.9858
5747.5687  -0.9900
5747.5939  -0.9934
5747.6190  -0.9965
5747.6442   0.9971
5747.6693   0.9957
5747.6945   0.9948
5747.7196   0.9930
5747.7448   0.9881
5747.7699   0.9816
5747.7951   0.9743
5747.8202   0.9681
5747.8454   0.9641
5747.8705   0.9608
5747.8957   0.9603
5747.9208   0.9642
5747.9460   0.9707
5747.9711   0.9791
5747.9963   0.9871
5748.0214   0.9937
5748.0466   0.9965
5748.0717   0.9980
5748.0969   0.9985
5748.1220   0.9996
5748.1472  -1.0001
5748.1723  -1.0004
5748.1975  -0.9989
5748.2226  -0.9973
5748.2478  -0.9956
5748.2729  -0.9937
5748.2981  -0.9940
5748.3232  -0.9943
5748.3484  -0.9943
5748.3735  -0.9953
5748.3987  -0.9976
% 2601_5748294  1.0002  26
5747.9963  -0.9871
5748.0215  -0.9937
5748.0466  -0.9965
5748.0718  -0.9980
5748.0969  -0.9985
5748.1221  -0.9996
5748.1472   1.0001
5748.1724   1.0004
5748.1975   0.9989
5748.2227   0.9973
5748.2478   0.9956
5748.2730   0.9937
5748.2981   0.9940
5748.3233   0.9943
5748.3484   0.9943
5748.3736   0.9953
5748.3987   0.9976
5748.4239   1.0002
5748.4490   1.0008
5748.4742  -1.0003
5748.4993  -1.0000
5748.5245  -1.0004
5748.5496  -1.0007
5748.5748  -1.0000
5748.5999  -0.9990
5748.6251  -0.9982
% 2601_5768449  1.0007  29
5768.0697  -0.9998
5768.0951  -1.0004
5768.1205  -1.0006
5768.1459  -1.0002
5768.1713  -1.0002
5768.1967  -0.9995
5768.2221  -1.0000
5768.2475   1.0010
5768.2729   1.0000
5768.2983   0.9991
5768.3237   0.9981
5768.3491   0.9968
5768.3745   0.9971
5768.3999   0.9953
5768.4253   0.9944
5768.4507   0.9947
5768.4761   0.9952
5768.5016   0.9951
5768.5270   0.9966
5768.5524   0.9985
5768.5778   0.9987
5768.6032   0.9994
5768.6286  -0.9991
5768.6540  -0.9971
5768.6794  -0.9958
5768.7048  -0.9940
5768.7302  -0.9914
5768.7556  -0.9923
5768.7810  -0.9945
% 2601_6017882  1.0001  33
6017.4864  -1.0015
6017.5129  -1.0003
6017.5394  -0.9997
6017.5659  -1.0000
6017.5923  -0.9990
6017.6188  -0.9977
6017.6453  -0.9967
6017.6718   0.9966
6017.6983   0.9967
6017.7247   0.9950
6017.7512   0.9921
6017.7777   0.9887
6017.8042   0.9836
6017.8307   0.9795
6017.8572   0.9780
6017.8836   0.9780
6017.9101   0.9785
6017.9366   0.9808
6017.9631   0.9848
6017.9896   0.9907
6018.0160   0.9952
6018.0425   0.9978
6018.0690   0.9986
6018.0955   0.9999
6018.1220  -0.9988
6018.1485  -0.9963
6018.1749  -0.9937
6018.2014  -0.9957
6018.2279  -0.9976
6018.2544  -0.9977
6018.2809  -1.0027
6018.3074  -1.0013
6018.3338  -0.9989
% 2601_6045468  0.9991  35
6044.9748  -1.0005
6045.0013  -0.9998
6045.0278  -0.9994
6045.0542  -1.0000
6045.0807  -0.9997
6045.1072  -0.9987
6045.1337  -0.9977
6045.1602  -0.9986
6045.1867  -0.9997
6045.2131   0.9990
6045.2396   0.9980
6045.2661   0.9969
6045.2926   0.9948
6045.3191   0.9919
6045.3455   0.9877
6045.3720   0.9805
6045.3985   0.9741
6045.4250   0.9699
6045.4515   0.9673
6045.4780   0.9656
6045.5044   0.9669
6045.5309   0.9708
6045.5574   0.9771
6045.5839   0.9838
6045.6104   0.9887
6045.6369   0.9913
6045.6633   0.9931
6045.6898  -0.9955
6045.7163  -0.9961
6045.7428  -0.9952
6045.7693  -0.9951
6045.7957  -0.9953
6045.8222  -0.9952
6045.8487  -0.9933
6045.8752  -0.9908
% 2601_6066718  1.0017  31
6066.3193  -1.0012
6066.3458  -1.0016
6066.3723  -1.0018
6066.3987  -1.0024
6066.4252  -1.0024
6066.4517  -1.0017
6066.4782  -1.0017
6066.5047  -1.0019
6066.5312   1.0016
6066.5576   1.0013
6066.5841   1.0006
6066.6106   0.9994
6066.6371   0.9980
6066.6636   0.9976
6066.6900   0.9981
6066.7165   0.9970
6066.7430   0.9957
6066.7695   0.9963
6066.7960   0.9969
6066.8225   0.9986
6066.8489   1.0005
6066.8754   1.0005
6066.9019   1.0011
6066.9284   1.0018
6066.9549  -1.0012
6066.9814  -1.0004
6067.0078  -0.9999
6067.0343  -1.0007
6067.0608  -1.0011
6067.0873  -1.0002
6067.1138  -1.0003
% 2601_6067607  1.0017  36
6067.0872  -1.0002
6067.1137  -1.0003
6067.1402  -1.0019
6067.1667  -1.0015
6067.1931  -1.0012
6067.2196  -1.0009
6067.2461  -1.0022
6067.2726  -1.0022
6067.2991  -1.0014
6067.3256  -1.0007
6067.3520   1.0020
6067.3785   1.0013
6067.4050   1.0002
6067.4315   1.0008
6067.4580   1.0005
6067.4844   0.9978
6067.5109   0.9975
6067.5374   0.9968
6067.5639   0.9948
6067.5904   0.9945
6067.6169   0.9952
6067.6433   0.9958
6067.6698   0.9958
6067.6963   0.9964
6067.7228   0.9988
6067.7493   0.9997
6067.7757   1.0003
6067.8022   1.0020
6067.8287  -1.0008
6067.8552  -0.9988
6067.8817  -0.9992
6067.9082  -0.9978
6067.9346  -0.9961
6067.9611  -0.9952
6067.9876  -0.9949
6068.0141  -0.9954
% 2601_6084102  0.9991  47
6083.4855  -1.0003
6083.5123  -1.0002
6083.5390  -0.9997
6083.5658  -0.9991
6083.5925  -0.9989
6083.6193  -0.9987
6083.6461  -0.9986
6083.6728  -0.9984
6083.6996  -0.9974
6083.7264  -0.9981
6083.7531  -0.9991
6083.7799  -0.9988
6083.8067   0.9974
6083.8334   0.9970
6083.8602   0.9973
6083.8870   0.9963
6083.9137   0.9920
6083.9405   0.9845
6083.9673   0.9747
6083.9940   0.9600
6084.0208   0.9430
6084.0475   0.9289
6084.0743   0.9198
6084.1011   0.9155
6084.1278   0.9173
6084.1546   0.9253
6084.1814   0.9393
6084.2081   0.9570
6084.2349   0.9754
6084.2617   0.9880
6084.2884   0.9933
6084.3152   0.9963
6084.3420   0.9983
6084.3687   0.9999
6084.3955   1.0000
6084.4222  -0.9999
6084.4490  -1.0001
6084.4758  -1.0001
6084.5025  -0.9996
6084.5293  -0.9994
6084.5561  -0.9994
6084.5828  -1.0007
6084.6096  -0.9998
6084.6364  -0.9990
6084.6631  -0.9987
6084.6899  -0.9990
6084.7167  -0.9988
% 2601_6088304  0.9998  37
6087.7946  -0.9967
6087.8213  -0.9972
6087.8481  -0.9980
6087.8749  -0.9986
6087.9016  -0.9984
6087.9284  -0.9987
6087.9552  -0.9989
6087.9819  -0.9990
6088.0087  -1.0000
6088.0355  -0.9999
6088.0622   0.9993
6088.0890   0.9997
6088.1158   0.9979
6088.1425   0.9969
6088.1693   0.9971
6088.1960   0.9958
6088.2228   0.9938
6088.2496   0.9912
6088.2763   0.9906
6088.3031   0.9904
6088.3299   0.9907
6088.3566   0.9917
6088.3834   0.9935
6088.4102   0.9952
6088.4369   0.9975
6088.4637   0.9994
6088.4905   1.0004
6088.5172   1.0002
6088.5440  -1.0000
6088.5708  -1.0002
6088.5975  -1.0004
6088.6243  -0.9997
6088.6510  -0.9998
6088.6778  -0.9999
6088.7046  -0.9994
6088.7313  -1.0000
6088.7581  -1.0004
% 2601_6113319  0.9998  36
6112.7926  -1.0001
6112.8194  -0.9998
6112.8462  -1.0003
6112.8729  -1.0006
6112.8997  -1.0007
6112.9265  -1.0004
6112.9532  -1.0004
6112.9800  -1.0002
6113.0068  -0.9989
6113.0335  -0.9988
6113.0603   0.9987
6113.0870   0.9972
6113.1138   0.9956
6113.1406   0.9939
6113.1673   0.9894
6113.1941   0.9832
6113.2209   0.9758
6113.2476   0.9689
6113.2744   0.9628
6113.3012   0.9587
6113.3279   0.9593
6113.3547   0.9613
6113.3815   0.9657
6113.4082   0.9730
6113.4350   0.9811
6113.4617   0.9901
6113.4885   0.9956
6113.5153   0.9971
6113.5420  -0.9972
6113.5688  -0.9954
6113.5956  -0.9955
6113.6223  -0.9963
6113.6491  -0.9965
6113.6759  -0.9971
6113.7026  -0.9976
6113.7294  -0.9985
% 2601_6120322  0.9999  36
6119.8317  -0.9977
6119.8585  -0.9979
6119.8852  -0.9970
6119.9120  -0.9967
6119.9388  -0.9982
6119.9655  -0.9985
6119.9923  -0.9990
6120.0191  -0.9997
6120.0458  -0.9997
6120.0726   0.9997
6120.0994   0.9996
6120.1261   0.9991
6120.1529   0.9982
6120.1796   0.9970
6120.2064   0.9953
6120.2332   0.9931
6120.2599   0.9933
6120.2867   0.9927
6120.3135   0.9912
6120.3402   0.9908
6120.3670   0.9915
6120.3938   0.9932
6120.4205   0.9951
6120.4473   0.9972
6120.4741   0.9991
6120.5008   0.9996
6120.5276   1.0001
6120.5544  -1.0021
6120.5811  -1.0017
6120.6079  -0.9999
6120.6346  -1.0003
6120.6614  -1.0007
6120.6882  -1.0003
6120.7149  -0.9997
6120.7417  -0.9989
6120.7685  -0.9985
% 2601_6124136  0.9991  31
6123.6858  -0.9985
6123.7125  -0.9987
6123.7393  -0.9987
6123.7661  -0.9986
6123.7928  -0.9991
6123.8196  -1.0008
6123.8464  -1.0007
6123.8731  -0.9988
6123.8999   0.9983
6123.9266   0.9989
6123.9534   0.9982
6123.9802   0.9975
6124.0069   0.9966
6124.0337   0.9948
6124.0605   0.9938
6124.0872   0.9933
6124.1140   0.9928
6124.1408   0.9924
6124.1675   0.9932
6124.1943   0.9941
6124.2211   0.9944
6124.2478   0.9960
6124.2746   0.9970
6124.3013   0.9979
6124.3281  -0.9978
6124.3549  -0.9980
6124.3816  -0.9982
6124.4084  -0.9983
6124.4352  -0.9986
6124.4619  -0.9982
6124.4887  -0.9987
% 2601_6132582  1.0007  27
6132.2237  -0.9999
6132.2504  -1.0000
6132.2772  -1.0006
6132.3039  -1.0008
6132.3307  -1.0009
6132.3575  -0.9999
6132.3842  -0.9998
6132.4110   0.9998
6132.4378   1.0003
6132.4645   0.9989
6132.4913   0.9971
6132.5181   0.9978
6132.5448   0.9982
6132.5716   0.9982
6132.5984   0.9974
6132.6251   0.9971
6132.6519   0.9975
6132.6787   0.9996
6132.7054   1.0001
6132.7322   0.9986
6132.7589  -0.9994
6132.7857  -0.9998
6132.8125  -0.9999
6132.8392  -0.9998
6132.8660  -1.0003
6132.8928  -1.0012
6132.9195  -1.0018
% 2601_6141021  0.9996  36
6140.5838  -0.9998
6140.6109  -0.9997
6140.6379  -0.9985
6140.6650  -0.9984
6140.6920  -0.9997
6140.7191  -1.0002
6140.7461  -1.0000
6140.7732  -0.9992
6140.8002   0.9986
6140.8273   0.9990
6140.8543   0.9992
6140.8814   0.9977
6140.9084   0.9959
6140.9355   0.9947
6140.9626   0.9941
6140.9896   0.9947
6141.0167   0.9943
6141.0437   0.9947
6141.0708   0.9958
6141.0978   0.9954
6141.1249   0.9964
6141.1519   0.9973
6141.1790   0.9982
6141.2060   0.9993
6141.2331   0.9993
6141.2601   0.9997
6141.2872  -0.9997
6141.3142  -0.9990
6141.3413  -0.9992
6141.3683  -0.9998
6141.3954  -0.9988
6141.4224  -0.9971
6141.4495  -0.9959
6141.4766  -0.9921
6141.5036  -0.9838
6141.5307  -0.9715
% 2601_6147734  0.9996  50
6147.0224  -0.9964
6147.0495  -0.9963
6147.0765  -0.9961
6147.1036  -0.9941
6147.1306  -0.9933
6147.1577  -0.9944
6147.1847  -0.9949
6147.2118  -0.9949
6147.2388  -0.9958
6147.2659  -0.9961
6147.2929  -0.9978
6147.3200  -1.0000
6147.3470  -1.0005
6147.3741  -1.0008
6147.4011   1.0010
6147.4282   1.0001
6147.4552   0.9983
6147.4823   0.9950
6147.5093   0.9884
6147.5364   0.9781
6147.5635   0.9619
6147.5905   0.9363
6147.6176   0.9015
6147.6446   0.8627
6147.6717   0.8255
6147.6987   0.7967
6147.7258   0.7832
6147.7528   0.7848
6147.7799   0.8037
6147.8069   0.8366
6147.8340   0.8773
6147.8610   0.9189
6147.8881   0.9537
6147.9151   0.9777
6147.9422   0.9907
6147.9692   0.9953
6147.9963   0.9984
6148.0233   1.0003
6148.0504  -1.0014
6148.0775  -1.0000
6148.1045  -0.9992
6148.1316  -0.9995
6148.1586  -0.9998
6148.1857  -0.9997
6148.2127  -0.9993
6148.2398  -0.9989
6148.2668  -0.9993
6148.2939  -0.9992
6148.3209  -0.9990
6148.3480  -0.9982
% 2601_6149246  0.9996  48
6148.5914  -0.9999
6148.6185  -0.9999
6148.6455  -1.0005
6148.6726  -1.0007
6148.6996  -0.9997
6148.7267  -0.9994
6148.7537  -0.9997
6148.7808  -1.0000
6148.8079  -1.0000
6148.8349  -1.0007
6148.8620  -0.9997
6148.8890  -0.9991
6148.9161   0.9997
6148.9431   0.9997
6148.9702   0.9984
6148.9972   0.9939
6149.0243   0.9874
6149.0513   0.9759
6149.0784   0.9579
6149.1054   0.9320
6149.1325   0.8975
6149.1595   0.8579
6149.1866   0.8222
6149.2136   0.7974
6149.2407   0.7873
6149.2677   0.7923
6149.2948   0.8132
6149.3219   0.8478
6149.3489   0.8898
6149.3760   0.9299
6149.4030   0.9609
6149.4301   0.9813
6149.4571   0.9918
6149.4842   0.9968
6149.5112   0.9997
6149.5383   1.0002
6149.5653  -0.9997
6149.5924  -0.9997
6149.6194  -1.0001
6149.6465  -1.0009
6149.6735  -1.0010
6149.7006  -1.0008
6149.7276  -1.0000
6149.7547  -0.9997
6149.7817  -1.0008
6149.8088  -1.0003
6149.8359  -0.9987
6149.8629  -0.9994
% 2601_6150095  1.0000  36
6149.5653  -0.9997
6149.5923  -0.9997
6149.6194  -1.0001
6149.6464  -1.0009
6149.6735  -1.0010
6149.7005  -1.0008
6149.7276  -1.0000
6149.7546  -0.9997
6149.7817  -1.0008
6149.8087  -1.0003
6149.8358   0.9987
6149.8629   0.9994
6149.8899   0.9987
6149.9170   0.9975
6149.9440   0.9964
6149.9711   0.9951
6149.9981   0.9935
6150.0252   0.9907
6150.0522   0.9885
6150.0793   0.9878
6150.1063   0.9884
6150.1334   0.9897
6150.1604   0.9913
6150.1875   0.9927
6150.2145   0.9943
6150.2416   0.9966
6150.2686   0.9991
6150.2957   0.9996
6150.3227  -0.9991
6150.3498  -0.9982
6150.3769  -0.9981
6150.4039  -0.9989
6150.4310  -1.0006
6150.4580  -1.0020
6150.4851  -1.0015
6150.5121  -1.0006
% 2601_6183914  1.0005  35
6183.5164  -0.9983
6183.5435  -0.9982
6183.5706  -0.9983
6183.5976  -0.9990
6183.6247  -0.9992
6183.6517  -0.9984
6183.6788  -0.9985
6183.7058   0.9985
6183.7329   0.9977
6183.7599   0.9976
6183.7870   0.9972
6183.8140   0.9957
6183.8411   0.9943
6183.8681   0.9932
6183.8952   0.9934
6183.9222   0.9936
6183.9493   0.9937
6183.9763   0.9952
6184.0034   0.9966
6184.0305   0.9968
6184.0575   0.9973
6184.0846   0.9982
6184.1116   0.9998
6184.1387   1.0007
6184.1657   1.0005
6184.1928  -1.0003
6184.2198  -1.0009
6184.2469  -1.0009
6184.2739  -1.0005
6184.3010  -1.0000
6184.3280  -0.9995
6184.3551  -0.9999
6184.3821  -1.0003
6184.4092  -1.0006
6184.4362  -1.0001
% 2601_6199190  1.0015  44
6198.5037  -0.9994
6198.5307  -0.9979
6198.5578  -0.9983
6198.5848  -0.9986
6198.6119  -0.9987
6198.6389  -0.9993
6198.6660  -0.9993
6198.6930  -1.0006
6198.7201  -1.0019
6198.7471  -1.0015
6198.7742  -1.0010
6198.8012  -1.0006
6198.8283  -1.0003
6198.8553   1.0017
6198.8824   1.0012
6198.9094   1.0007
6198.9365   1.0005
6198.9635   0.9999
6198.9906   0.9990
6199.0177   0.9984
6199.0447   0.9946
6199.0718   0.9893
6199.0988   0.9856
6199.1259   0.9804
6199.1529   0.9767
6199.1800   0.9757
6199.2070   0.9755
6199.2341   0.9778
6199.2611   0.9809
6199.2882   0.9849
6199.3152   0.9915
6199.3423   0.9972
6199.3693   0.9998
6199.3964   1.0037
6199.4234   1.0038
6199.4505  -1.0009
6199.4775  -1.0009
6199.5046  -1.0014
6199.5317  -1.0013
6199.5587  -1.0009
6199.5858  -1.0012
6199.6128  -1.0019
6199.6399  -1.0011
6199.6669  -0.9990
% 2601_6222570  1.0013  36
6222.0737  -1.0004
6222.1011  -0.9997
6222.1284  -0.9997
6222.1558  -0.9996
6222.1831  -0.9998
6222.2104  -1.0004
6222.2378  -1.0015
6222.2651  -1.0012
6222.2925  -1.0007
6222.3198  -1.0005
6222.3472   1.0012
6222.3745   1.0017
6222.4019   1.0000
6222.4292   0.9987
6222.4566   0.9993
6222.4839   0.9992
6222.5113   0.9966
6222.5386   0.9951
6222.5660   0.9952
6222.5933   0.9946
6222.6207   0.9958
6222.6480   0.9967
6222.6753   0.9975
6222.7027   0.9991
6222.7300   1.0001
6222.7574   1.0012
6222.7847   1.0016
6222.8121  -1.0011
6222.8394  -1.0004
6222.8668  -1.0009
6222.8941  -1.0005
6222.9215  -0.9996
6222.9488  -0.9998
6222.9762  -1.0003
6223.0035  -1.0003
6223.0309  -1.0002
% 2601_6229340  1.0011  45
6228.7190  -0.9997
6228.7464  -1.0007
6228.7737  -1.0013
6228.8011  -1.0005
6228.8284  -0.9997
6228.8557  -1.0000
6228.8831  -1.0013
6228.9104  -1.0022
6228.9378  -1.0020
6228.9651  -1.0017
6228.9925  -1.0012
6229.0198  -1.0020
6229.0472   1.0010
6229.0745   1.0007
6229.1019   1.0003
6229.1292   1.0002
6229.1566   1.0003
6229.1839   0.9997
6229.2113   0.9976
6229.2386   0.9953
6229.2659   0.9941
6229.2933   0.9928
6229.3206   0.9921
6229.3480   0.9924
6229.3753   0.9923
6229.4027   0.9928
6229.4300   0.9937
6229.4574   0.9954
6229.4847   0.9981
6229.5121   0.9990
6229.5394   0.9995
6229.5668   1.0006
6229.5941   1.0004
6229.6215   1.0007
6229.6488  -1.0010
6229.6762  -1.0001
6229.7035  -0.9997
6229.7308  -0.9993
6229.7582  -0.9997
6229.7855  -1.0013
6229.8129  -1.0014
6229.8402  -1.0000
6229.8676  -1.0003
6229.8949  -1.0007
6229.9223  -0.9999
% 2601_6238386  1.0011  56
6237.6068  -0.9979
6237.6341  -0.9973
6237.6614  -0.9952
6237.6888  -0.9958
6237.7161  -0.9967
6237.7435  -0.9965
6237.7708  -0.9969
6237.7982  -0.9982
6237.8255  -0.9995
6237.8529  -1.0007
6237.8802  -1.0020
6237.9076  -1.0004
6237.9349  -1.0010
6237.9623  -1.0008
6237.9896   1.0012
6238.0170   1.0011
6238.0443   1.0004
6238.0717   1.0003
6238.0990   0.9983
6238.1263   0.9948
6238.1537   0.9890
6238.1810   0.9792
6238.2084   0.9621
6238.2357   0.9364
6238.2631   0.9014
6238.2904   0.8602
6238.3178   0.8202
6238.3451   0.7887
6238.3725   0.7723
6238.3998   0.7728
6238.4272   0.7901
6238.4545   0.8238
6238.4819   0.8671
6238.5092   0.9108
6238.5365   0.9475
6238.5639   0.9738
6238.5912   0.9890
6238.6186   0.9956
6238.6459   0.9998
6238.6733   1.0014
6238.7006   1.0000
6238.7280   1.0000
6238.7553  -1.0007
6238.7827  -1.0008
6238.8100  -1.0005
6238.8374  -0.9999
6238.8647  -1.0001
6238.8921  -1.0006
6238.9194  -1.0000
6238.9468  -1.0018
6238.9741  -1.0025
6239.0014  -1.0013
6239.0288  -1.0006
6239.0561  -1.0004
6239.0835  -0.9999
6239.1108  -1.0005
% 2601_6248907  1.0002  49
6248.2447  -1.0024
6248.2720  -1.0014
6248.2994  -1.0014
6248.3267  -1.0010
6248.3541  -1.0010
6248.3814  -1.0011
6248.4088  -1.0008
6248.4361  -1.0002
6248.4635  -1.0004
6248.4908  -1.0004
6248.5182  -1.0007
6248.5455  -1.0010
6248.5729  -1.0013
6248.6002   1.0005
6248.6275   1.0002
6248.6549   0.9996
6248.6822   0.9974
6248.7096   0.9948
6248.7369   0.9921
6248.7643   0.9853
6248.7916   0.9746
6248.8190   0.9638
6248.8463   0.9547
6248.8737   0.9482
6248.9010   0.9448
6248.9284   0.9457
6248.9557   0.9495
6248.9831   0.9585
6249.0104   0.9714
6249.0377   0.9837
6249.0651   0.9916
6249.0924   0.9966
6249.1198   0.9992
6249.1471   1.0007
6249.1745   1.0017
6249.2018   1.0016
6249.2292   1.0004
6249.2565  -1.0007
6249.2839  -1.0022
6249.3112  -1.0014
6249.3386  -1.0004
6249.3659  -1.0002
6249.3933  -1.0011
6249.4206  -1.0005
6249.4480  -0.9999
6249.4753  -1.0007
6249.5026  -1.0009
6249.5300  -1.0010
6249.5573  -1.0012
% 2601_6307520  1.0006  31
6307.1395  -1.0018
6307.1672  -1.0012
6307.1948  -1.0007
6307.2225  -1.0003
6307.2501  -1.0006
6307.2778  -1.0015
6307.3054  -1.0015
6307.3331   1.0004
6307.3607   0.9993
6307.3884   0.9987
6307.4160   0.9985
6307.4437   0.9974
6307.4713   0.9959
6307.4989   0.9964
6307.5266   0.9960
6307.5542   0.9966
6307.5819   0.9975
6307.6095   0.9985
6307.6372   0.9994
6307.6648   0.9996
6307.6925   0.9998
6307.7201   0.9992
6307.7478  -0.9996
6307.7754  -1.0003
6307.8031  -1.0001
6307.8307  -1.0004
6307.8584  -0.9984
6307.8860  -0.9971
6307.9137  -0.9978
6307.9413  -0.9989
6307.9689  -0.9992
% 2601_6317989  0.9987  47
6317.3136  -0.9689
6317.3413  -0.9645
6317.3689  -0.9612
6317.3966  -0.9595
6317.4242  -0.9621
6317.4519  -0.9682
6317.4795  -0.9761
6317.5072  -0.9845
6317.5348  -0.9918
6317.5625  -0.9965
6317.5901  -0.9991
6317.6178  -0.9995
6317.6454   0.9986
6317.6731   0.9980
6317.7007   0.9978
6317.7284   0.9963
6317.7560   0.9922
6317.7836   0.9847
6317.8113   0.9730
6317.8389   0.9562
6317.8666   0.9317
6317.8942   0.9038
6317.9219   0.8771
6317.9495   0.8569
6317.9772   0.8486
6318.0048   0.8508
6318.0325   0.8629
6318.0601   0.8849
6318.0878   0.9148
6318.1154   0.9453
6318.1431   0.9705
6318.1707   0.9860
6318.1984   0.9927
6318.2260   0.9963
6318.2536   0.9991
6318.2813   0.9992
6318.3089  -0.9986
6318.3366  -0.9979
6318.3642  -0.9964
6318.3919  -0.9847
6318.4195  -0.9532
6318.4472  -0.9268
6318.4748  -0.9421
6318.5025  -0.9758
6318.5301  -0.9927
6318.5578  -0.9944
6318.5854  -0.9945
% 2601_6338112  1.0014  34
6337.6065  -1.0018
6337.6342  -1.0002
6337.6618  -1.0006
6337.6895  -1.0014
6337.7171  -1.0015
6337.7448  -1.0011
6337.7724  -1.0001
6337.8001  -1.0004
6337.8277  -1.0013
6337.8554   1.0009
6337.8830   1.0003
6337.9107   0.9996
6337.9383   0.9991
6337.9659   0.9981
6337.9936   0.9960
6338.0212   0.9933
6338.0489   0.9910
6338.0765   0.9904
6338.1042   0.9909
6338.1318   0.9922
6338.1595   0.9944
6338.1871   0.9972
6338.2148   0.9994
6338.2424   1.0002
6338.2701   1.0006
6338.2977   1.0010
6338.3254  -1.0021
6338.3530  -1.0023
6338.3806  -1.0013
6338.4083  -1.0010
6338.4359  -1.0006
6338.4636  -1.0004
6338.4912  -1.0002
6338.5189  -1.0003
% 2601_6369459  1.0012  45
6368.8133  -1.0002
6368.8412  -1.0017
6368.8692  -1.0007
6368.8971  -0.9982
6368.9251  -0.9977
6368.9530  -0.9970
6368.9810  -0.9958
6369.0089  -0.9952
6369.0369  -0.9952
6369.0649  -0.9966
6369.0928  -0.9981
6369.1208  -0.9986
6369.1487   0.9973
6369.1767   0.9959
6369.2046   0.9941
6369.2326   0.9941
6369.2605   0.9931
6369.2885   0.9890
6369.3164   0.9819
6369.3444   0.9722
6369.3723   0.9635
6369.4003   0.9544
6369.4282   0.9466
6369.4562   0.9442
6369.4842   0.9460
6369.5121   0.9520
6369.5401   0.9602
6369.5680   0.9705
6369.5960   0.9823
6369.6239   0.9908
6369.6519   0.9939
6369.6798   0.9947
6369.7078   0.9966
6369.7357   0.9996
6369.7637  -1.0017
6369.7916  -1.0023
6369.8196  -1.0026
6369.8475  -1.0022
6369.8755  -1.0021
6369.9035  -1.0025
6369.9314  -1.0015
6369.9594  -1.0014
6369.9873  -1.0023
6370.0153  -1.0020
6370.0432  -1.0018
% 2601_6383722  1.0010  47
6383.0415  -0.9943
6383.0695  -0.9950
6383.0974  -0.9963
6383.1254  -0.9973
6383.1533  -0.9987
6383.1813  -1.0006
6383.2093  -1.0024
6383.2372  -1.0023
6383.2652  -1.0014
6383.2931  -1.0012
6383.3211  -1.0021
6383.3490  -1.0027
6383.3770   1.0014
6383.4049   1.0006
6383.4329   1.0007
6383.4608   1.0010
6383.4888   1.0000
6383.5167   0.9956
6383.5447   0.9894
6383.5726   0.9797
6383.6006   0.9649
6383.6286   0.9467
6383.6565   0.9286
6383.6845   0.9160
6383.7124   0.9102
6383.7404   0.9106
6383.7683   0.9174
6383.7963   0.9302
6383.8242   0.9484
6383.8522   0.9666
6383.8801   0.9821
6383.9081   0.9915
6383.9360   0.9964
6383.9640   0.9994
6383.9919   1.0010
6384.0199   1.0006
6384.0479  -0.9989
6384.0758  -0.9985
6384.1038  -0.9991
6384.1317  -0.9980
6384.1597  -0.9958
6384.1876  -0.9948
6384.2156  -0.9957
6384.2435  -0.9990
6384.2715  -1.0007
6384.2994  -1.0015
6384.3274  -1.0014
% 2601_6385458  1.0010  38
6384.9982  -0.9990
6385.0262  -0.9996
6385.0541  -1.0006
6385.0821  -1.0008
6385.1100  -0.9993
6385.1380  -0.9953
6385.1660  -0.9921
6385.1939  -0.9940
6385.2219   0.9968
6385.2498   0.9962
6385.2778   0.9928
6385.3057   0.9866
6385.3337   0.9779
6385.3616   0.9655
6385.3896   0.9538
6385.4175   0.9469
6385.4455   0.9443
6385.4734   0.9451
6385.5014   0.9492
6385.5293   0.9569
6385.5573   0.9682
6385.5853   0.9806
6385.6132   0.9907
6385.6412   0.9969
6385.6691   0.9999
6385.6971   1.0011
6385.7250   1.0016
6385.7530   1.0017
6385.7809  -1.0005
6385.8089  -0.9988
6385.8368  -0.9989
6385.8648  -0.9998
6385.8927  -0.9999
6385.9207  -1.0000
6385.9486  -1.0011
6385.9766  -1.0014
6386.0046  -1.0018
6386.0325  -1.0015
% 2601_6386724  1.0016  40
6386.1443  -1.0017
6386.1722  -1.0013
6386.2002  -1.0010
6386.2282  -1.0008
6386.2561  -1.0008
6386.2841  -1.0007
6386.3120  -1.0002
6386.3400  -1.0011
6386.3679  -1.0029
6386.3959  -1.0028
6386.4238  -1.0016
6386.4518   1.0010
6386.4797   1.0012
6386.5077   1.0005
6386.5356   0.9991
6386.5636   0.9972
6386.5915   0.9946
6386.6195   0.9934
6386.6475   0.9922
6386.6754   0.9903
6386.7034   0.9891
6386.7313   0.9891
6386.7593   0.9897
6386.7872   0.9902
6386.8152   0.9934
6386.8431   0.9966
6386.8711   0.9987
6386.8990   1.0007
6386.9270   1.0012
6386.9549   1.0014
6386.9829  -1.0005
6387.0108  -0.9997
6387.0388  -0.9994
6387.0668  -0.9990
6387.0947  -0.9993
6387.1227  -1.0009
6387.1506  -1.0014
6387.1786  -1.0006
6387.2065  -0.9998
6387.2345  -0.9998
% 2601_6416919  1.0001  49
6416.3619  -0.9952
6416.3898  -0.9968
6416.4178  -0.9974
6416.4457  -0.9967
6416.4737  -0.9965
6416.5016  -0.9955
6416.5296  -0.9901
6416.5575  -0.9853
6416.5855  -0.9860
6416.6134  -0.9897
6416.6414   0.9943
6416.6693   0.9937
6416.6973   0.9874
6416.7253   0.9766
6416.7532   0.9594
6416.7812   0.9331
6416.8091   0.9003
6416.8371   0.8649
6416.8650   0.8355
6416.8930   0.8164
6416.9209   0.8109
6416.9489   0.8186
6416.9768   0.8390
6417.0048   0.8705
6417.0327   0.9073
6417.0607   0.9419
6417.0886   0.9686
6417.1166   0.9855
6417.1445   0.9939
6417.1725   0.9970
6417.2005   0.9991
6417.2284   0.9990
6417.2564   1.0003
6417.2843   1.0007
6417.3123  -1.0009
6417.3402  -1.0005
6417.3682  -0.9978
6417.3961  -0.9963
6417.4241  -0.9980
6417.4520  -0.9990
6417.4800  -0.9987
6417.5079  -0.9976
6417.5359  -0.9971
6417.5638  -0.9985
6417.5918  -0.9988
6417.6198  -0.9972
6417.6477  -0.9964
6417.6757  -0.9960
6417.7036  -0.9974
% 2601_6446407  0.9987  38
6445.8826  -1.0010
6445.9109  -1.0012
6445.9392  -0.9989
6445.9674  -0.9937
6445.9957  -0.9890
6446.0240  -0.9880
6446.0522  -0.9919
6446.0805  -0.9963
6446.1088  -0.9986
6446.1370  -0.9990
6446.1653   0.9989
6446.1936   0.9966
6446.2218   0.9913
6446.2501   0.9831
6446.2784   0.9723
6446.3066   0.9590
6446.3349   0.9437
6446.3632   0.9308
6446.3914   0.9253
6446.4197   0.9259
6446.4480   0.9319
6446.4762   0.9430
6446.5045   0.9573
6446.5328   0.9725
6446.5610   0.9845
6446.5893   0.9914
6446.6176   0.9928
6446.6458   0.9929
6446.6741   0.9948
6446.7024  -0.9977
6446.7306  -1.0004
6446.7589  -1.0004
6446.7872  -1.0004
6446.8154  -0.9993
6446.8437  -0.9971
6446.8720  -0.9957
6446.9002  -0.9956
6446.9285  -0.9979
% 2601_6482204  0.9974  38
6481.6678  -0.9965
6481.6961  -0.9955
6481.7243  -0.9953
6481.7526  -0.9949
6481.7809  -0.9951
6481.8091  -0.9977
6481.8374  -0.9979
6481.8657  -0.9983
6481.8939  -0.9996
6481.9222  -1.0005
6481.9505   0.9992
6481.9787   0.9958
6482.0070   0.9912
6482.0353   0.9820
6482.0635   0.9670
6482.0918   0.9480
6482.1201   0.9285
6482.1483   0.9111
6482.1766   0.9004
6482.2049   0.8971
6482.2331   0.9000
6482.2614   0.9109
6482.2897   0.9281
6482.3179   0.9486
6482.3462   0.9699
6482.3745   0.9838
6482.4027   0.9910
6482.4310   0.9940
6482.4593   0.9936
6482.4875  -0.9921
6482.5158  -0.9894
6482.5441  -0.9838
6482.5723  -0.9774
6482.6006  -0.9709
6482.6289  -0.9636
6482.6571  -0.9512
6482.6854  -0.9341
6482.7137  -0.9099
% 2601_6506341  1.0014  36
6505.7968  -1.0022
6505.8254  -1.0021
6505.8539  -1.0027
6505.8825  -1.0031
6505.9111  -1.0024
6505.9397  -1.0028
6505.9683  -1.0026
6505.9969  -1.0019
6506.0255  -1.0036
6506.0540  -1.0037
6506.0826   1.0017
6506.1112   1.0014
6506.1398   1.0014
6506.1684   0.9988
6506.1970   0.9934
6506.2256   0.9872
6506.2541   0.9816
6506.2827   0.9774
6506.3113   0.9752
6506.3399   0.9739
6506.3685   0.9739
6506.3971   0.9766
6506.4257   0.9813
6506.4542   0.9872
6506.4828   0.9911
6506.5114   0.9940
6506.5400   0.9975
6506.5686   0.9988
6506.5972  -0.9981
6506.6258  -0.9975
6506.6544  -0.9977
6506.6829  -0.9986
6506.7115  -1.0003
6506.7401  -1.0015
6506.7687  -1.0014
6506.7973  -1.0013
% 2601_6621974  1.0003  30
6621.5079  -0.9938
6621.5371  -0.9959
6621.5664  -0.9981
6621.5956  -0.9996
6621.6248  -1.0006
6621.6541  -1.0000
6621.6833  -1.0004
6621.7126  -1.0013
6621.7418   1.0003
6621.7711   0.9986
6621.8003   0.9976
6621.8295   0.9977
6621.8588   0.9965
6621.8880   0.9932
6621.9173   0.9898
6621.9465   0.9879
6621.9757   0.9869
6622.0050   0.9889
6622.0342   0.9902
6622.0635   0.9930
6622.0927   0.9957
6622.1220   0.9979
6622.1512   1.0004
6622.1804  -1.0005
6622.2097  -0.9990
6622.2389  -0.9978
6622.2682  -0.9974
6622.2974  -0.9964
6622.3266  -0.9935
6622.3559  -0.9919
% 2601_6650980  1.0018  37
6650.4278  -1.0009
6650.4571  -1.0014
6650.4863  -1.0015
6650.5156  -1.0013
6650.5448  -1.0018
6650.5740  -1.0019
6650.6033  -1.0012
6650.6325  -1.0008
6650.6618  -1.0014
6650.6910  -1.0014
6650.7202   1.0005
6650.7495   1.0001
6650.7787   1.0001
6650.8080   0.9998
6650.8372   0.9989
6650.8665   0.9971
6650.8957   0.9955
6650.9249   0.9959
6650.9542   0.9951
6650.9834   0.9935
6651.0127   0.9936
6651.0419   0.9953
6651.0711   0.9963
6651.1004   0.9974
6651.1296   0.9973
6651.1589   0.9988
6651.1881   1.0018
6651.2174   1.0027
6651.2466  -1.0011
6651.2758  -0.9993
6651.3051  -0.9997
6651.3343  -1.0005
6651.3636  -1.0014
6651.3928  -1.0007
6651.4220  -0.9998
6651.4513  -0.9995
6651.4805  -0.9996
% 2601_6764060  1.0005  41
6763.5366  -1.0002
6763.5662  -0.9999
6763.5958  -1.0000
6763.6254  -0.9994
6763.6550  -0.9994
6763.6845  -0.9996
6763.7141  -0.9997
6763.7437  -0.9986
6763.7733   0.9987
6763.8029   0.9992
6763.8325   0.9999
6763.8620   0.9984
6763.8916   0.9963
6763.9212   0.9964
6763.9508   0.9960
6763.9804   0.9952
6764.0099   0.9955
6764.0395   0.9948
6764.0691   0.9937
6764.0987   0.9944
6764.1283   0.9965
6764.1579   0.9976
6764.1874   0.9970
6764.2170   0.9982
6764.2466   1.0001
6764.2762   1.0007
6764.3058   1.0003
6764.3354   1.0001
6764.3649   1.0001
6764.3945  -1.0009
6764.4241  -1.0018
6764.4537  -1.0011
6764.4833  -1.0002
6764.5129  -1.0002
6764.5424  -1.0013
6764.5720  -1.0015
6764.6016  -1.0014
6764.6312  -1.0010
6764.6608  -0.9995
6764.6904  -1.0000
6764.7199  -1.0005
% 2601_6770905  1.0004  34
6770.4000  -0.9993
6770.4295  -0.9991
6770.4591  -0.9992
6770.4887  -0.9993
6770.5183  -1.0002
6770.5479  -1.0001
6770.5775  -0.9991
6770.6070  -0.9990
6770.6366  -0.9999
6770.6662   1.0009
6770.6958   1.0008
6770.7254   0.9993
6770.7550   0.9983
6770.7845   0.9976
6770.8141   0.9979
6770.8437   0.9966
6770.8733   0.9947
6770.9029   0.9942
6770.9325   0.9953
6770.9620   0.9966
6770.9916   0.9977
6771.0212   0.9975
6771.0508   0.9979
6771.0804   0.9990
6771.1100   1.0009
6771.1395   1.0010
6771.1691  -1.0006
6771.1987  -1.0001
6771.2283  -0.9998
6771.2579  -1.0013
6771.2875  -1.0016
6771.3170  -1.0003
6771.3466  -0.9997
6771.3762  -1.0011
% 2601_6857853  1.0007  37
6857.2335  -0.9994
6857.2635  -0.9993
6857.2934  -1.0000
6857.3233  -0.9993
6857.3533  -1.0001
6857.3832  -1.0006
6857.4131  -0.9997
6857.4430  -1.0003
6857.4730  -1.0010
6857.5029  -1.0014
6857.5328   1.0010
6857.5628   0.9994
6857.5927   0.9984
6857.6226   0.9981
6857.6526   0.9973
6857.6825   0.9958
6857.7124   0.9917
6857.7424   0.9850
6857.7723   0.9805
6857.8022   0.9785
6857.8322   0.9766
6857.8621   0.9761
6857.8920   0.9790
6857.9220   0.9832
6857.9519   0.9871
6857.9818   0.9920
6858.0118   0.9958
6858.0417   0.9975
6858.0716   0.9976
6858.1016  -0.9966
6858.1315  -0.9956
6858.1614  -0.9958
6858.1914  -0.9955
6858.2213  -0.9939
6858.2512  -0.9944
6858.2811  -0.9971
6858.3111  -1.0000
% 2601_6862517  0.9995  41
6861.9029  -0.9994
6861.9328  -0.9995
6861.9627  -1.0004
6861.9927  -1.0010
6862.0226  -1.0004
6862.0525  -0.9989
6862.0825  -0.9991
6862.1124  -0.9997
6862.1423  -0.9988
6862.1723  -0.9968
6862.2022   0.9963
6862.2321   0.9959
6862.2621   0.9968
6862.2920   0.9965
6862.3219   0.9931
6862.3519   0.9892
6862.3818   0.9836
6862.4117   0.9776
6862.4417   0.9715
6862.4716   0.9644
6862.5015   0.9604
6862.5315   0.9611
6862.5614   0.9655
6862.5913   0.9728
6862.6212   0.9806
6862.6512   0.9881
6862.6811   0.9933
6862.7110   0.9968
6862.7410   0.9989
6862.7709   0.9990
6862.8008   0.9980
6862.8308  -0.9980
6862.8607  -0.9981
6862.8906  -0.9978
6862.9206  -0.9975
6862.9505  -0.9979
6862.9804  -0.9978
6863.0104  -0.9995
6863.0403  -1.0001
6863.0702  -0.9995
6863.1002  -0.9998
% 2601_6882340  1.0026  37
6881.7778  -1.0020
6881.8077  -0.9991
6881.8377  -0.9985
6881.8676  -1.0006
6881.8975  -1.0025
6881.9275  -1.0030
6881.9574  -1.0025
6881.9873  -1.0005
6882.0173  -0.9992
6882.0472  -1.0016
6882.0771   1.0041
6882.1071   1.0046
6882.1370   1.0016
6882.1669   0.9977
6882.1969   0.9936
6882.2268   0.9878
6882.2567   0.9811
6882.2867   0.9749
6882.3166   0.9706
6882.3465   0.9696
6882.3764   0.9724
6882.4064   0.9761
6882.4363   0.9801
6882.4662   0.9875
6882.4962   0.9957
6882.5261   0.9999
6882.5560   1.0025
6882.5860   1.0023
6882.6159  -1.0007
6882.6458  -0.9978
6882.6758  -0.9972
6882.7057  -0.9981
6882.7356  -0.9975
6882.7656  -0.9954
6882.7955  -0.9958
6882.8254  -0.9973
6882.8554  -0.9979
% 2601_6966970  1.0026  28
6966.5400  -1.0031
6966.5707  -1.0024
6966.6013  -1.0031
6966.6320  -1.0036
6966.6626  -1.0027
6966.6933  -1.0024
6966.7239  -1.0027
6966.7546   1.0027
6966.7852   1.0013
6966.8159   0.9996
6966.8466   0.9985
6966.8772   0.9953
6966.9079   0.9918
6966.9385   0.9909
6966.9692   0.9917
6966.9998   0.9927
6967.0305   0.9929
6967.0611   0.9946
6967.0918   0.9981
6967.1224   1.0005
6967.1531   1.0011
6967.1837  -0.9995
6967.2144  -0.9965
6967.2450  -0.9945
6967.2757  -0.9964
6967.3063  -0.9980
6967.3370  -0.9973
6967.3677  -0.9965
% 2601_7135034  1.0027  28
7134.6985  -0.9935
7134.7295  -0.9942
7134.7606  -0.9949
7134.7916  -0.9958
7134.8226  -0.9973
7134.8536  -0.9973
7134.8847   0.9966
7134.9157   0.9946
7134.9467   0.9913
7134.9777   0.9892
7135.0088   0.9877
7135.0398   0.9857
7135.0708   0.9863
7135.1018   0.9896
7135.1329   0.9931
7135.1639   0.9947
7135.1949   0.9974
7135.2259   1.0016
7135.2570   1.0027
7135.2880   1.0039
7135.3190  -1.0040
7135.3500  -1.0025
7135.3811  -1.0010
7135.4121  -1.0010
7135.4431  -1.0023
7135.4741  -1.0037
7135.5052  -1.0023
7135.5362  -0.9999
% 2601_7449329  0.9965  46
7448.5957  -0.9975
7448.6283  -0.9969
7448.6609  -0.9939
7448.6935  -0.9923
7448.7261  -0.9926
7448.7587  -0.9943
7448.7914  -0.9956
7448.8240  -0.9953
7448.8566  -0.9964
7448.8892  -0.9975
7448.9218  -0.9988
7448.9544   0.9982
7448.9870   0.9966
7449.0196   0.9941
7449.0522   0.9926
7449.0848   0.9915
7449.1174   0.9854
7449.1500   0.9755
7449.1826   0.9643
7449.2152   0.9513
7449.2478   0.9416
7449.2804   0.9333
7449.3131   0.9279
7449.3457   0.9264
7449.3783   0.9300
7449.4109   0.9400
7449.4435   0.9534
7449.4761   0.9677
7449.5087   0.9787
7449.5413   0.9868
7449.5739   0.9924
7449.6065   0.9944
7449.6391   0.9953
7449.6717   0.9952
7449.7043   0.9953
7449.7369  -0.9946
7449.7695  -0.9930
7449.8021  -0.9931
7449.8348  -0.9936
7449.8674  -0.9910
7449.9000  -0.9873
7449.9326  -0.9863
7449.9652  -0.9888
7449.9978  -0.9926
7450.0304  -0.9936
7450.0630  -0.9928
% 2601_7462410  1.0014  66
7461.3448  -0.9992
7461.3774  -1.0010
7461.4100  -1.0024
7461.4426  -1.0027
7461.4752  -1.0018
7461.5078  -0.9997
7461.5404  -1.0001
7461.5730  -1.0010
7461.6056  -1.0005
7461.6382  -1.0013
7461.6709  -1.0000
7461.7035  -0.9992
7461.7361  -1.0001
7461.7687  -1.0010
7461.8013  -1.0016
7461.8339  -1.0015
7461.8665  -1.0004
7461.8991   1.0005
7461.9317   1.0010
7461.9643   1.0012
7461.9969   1.0008
7462.0295   0.9994
7462.0621   0.9984
7462.0947   0.9973
7462.1273   0.9933
7462.1599   0.9859
7462.1926   0.9736
7462.2252   0.9555
7462.2578   0.9327
7462.2904   0.9049
7462.3230   0.8757
7462.3556   0.8517
7462.3882   0.8381
7462.4208   0.8363
7462.4534   0.8476
7462.4860   0.8694
7462.5186   0.8993
7462.5512   0.9296
7462.5838   0.9569
7462.6164   0.9761
7462.6490   0.9877
7462.6817   0.9959
7462.7143   0.9998
7462.7469   1.0002
7462.7795   0.9988
7462.8121   0.9983
7462.8447   0.9993
7462.8773   1.0000
7462.9099   1.0003
7462.9425  -1.0001
7462.9751  -1.0007
7463.0077  -1.0010
7463.0403  -1.0017
7463.0729  -1.0016
7463.1055  -1.0006
7463.1381  -0.9984
7463.1707  -0.9973
7463.2034  -0.9981
7463.2360  -0.9989
7463.2686  -0.9994
7463.3012  -0.9992
7463.3338  -0.9987
7463.3664  -0.9984
7463.3990  -0.9995
7463.4316  -1.0016
7463.4642  -1.0022
% 2601_7479693  0.9978  41
7479.0826  -0.9944
7479.1152  -0.9936
7479.1478  -0.9933
7479.1804  -0.9945
7479.2130  -0.9959
7479.2456  -0.9968
7479.2782  -0.9964
7479.3109  -0.9957
7479.3435  -0.9957
7479.3761  -0.9958
7479.4087   0.9946
7479.4413   0.9944
7479.4739   0.9936
7479.5065   0.9891
7479.5391   0.9841
7479.5717   0.9795
7479.6043   0.9737
7479.6369   0.9677
7479.6695   0.9628
7479.7021   0.9615
7479.7347   0.9635
7479.7673   0.9670
7479.7999   0.9726
7479.8326   0.9783
7479.8652   0.9842
7479.8978   0.9905
7479.9304   0.9949
7479.9630   0.9974
7479.9956   0.9972
7480.0282   0.9956
7480.0608  -0.9961
7480.0934  -0.9977
7480.1260  -0.9988
7480.1586  -0.9993
7480.1912  -0.9982
7480.2238  -0.9974
7480.2564  -0.9972
7480.2890  -0.9972
7480.3216  -0.9961
7480.3543  -0.9946
7480.3869  -0.9948
% 2601_7495627  1.0034  42
7495.0271  -0.9685
7495.0597  -0.9657
7495.0923  -0.9676
7495.1249  -0.9714
7495.1575  -0.9760
7495.1901  -0.9832
7495.2227  -0.9911
7495.2553  -0.9985
7495.2879  -1.0023
7495.3205   1.0026
7495.3531   1.0018
7495.3857   1.0002
7495.4183   0.9973
7495.4509   0.9934
7495.4835   0.9887
7495.5162   0.9807
7495.5488   0.9722
7495.5814   0.9656
7495.6140   0.9643
7495.6466   0.9667
7495.6792   0.9700
7495.7118   0.9758
7495.7444   0.9813
7495.7770   0.9889
7495.8096   0.9963
7495.8422   1.0003
7495.8748   1.0023
7495.9074   1.0024
7495.9400   1.0021
7495.9726   1.0030
7496.0052  -1.0050
7496.0379  -1.0042
7496.0705  -1.0033
7496.1031  -1.0036
7496.1357  -1.0047
7496.1683  -1.0044
7496.2009  -1.0047
7496.2335  -1.0052
7496.2661  -1.0043
7496.2987  -1.0020
7496.3313  -1.0015
7496.3639  -1.0024
% 2601_7506543  0.9999  35
7506.0806  -0.9993
7506.1132  -0.9990
7506.1458  -0.9985
7506.1784  -0.9963
7506.2110  -0.9955
7506.2436  -0.9972
7506.2762  -0.9968
7506.3088   0.9953
7506.3414   0.9947
7506.3740   0.9923
7506.4066   0.9892
7506.4392   0.9878
7506.4718   0.9872
7506.5045   0.9869
7506.5371   0.9843
7506.5697   0.9843
7506.6023   0.9862
7506.6349   0.9895
7506.6675   0.9934
7506.7001   0.9969
7506.7327   0.9983
7506.7653   0.9977
7506.7979   0.9978
7506.8305   0.9994
7506.8631   1.0003
7506.8957  -0.9997
7506.9283  -0.9978
7506.9609  -0.9986
7506.9935  -0.9993
7507.0262  -0.9980
7507.0588  -0.9980
7507.0914  -0.9963
7507.1240  -0.9939
7507.1566  -0.9938
7507.1892  -0.9939
% 2601_7513176  0.9997  38
7512.6670  -0.9941
7512.6996  -0.9958
7512.7322  -0.9936
7512.7648  -0.9911
7512.7974  -0.9911
7512.8300  -0.9915
7512.8626  -0.9937
7512.8953  -0.9943
7512.9279   0.9945
7512.9605   0.9915
7512.9931   0.9852
7513.0257   0.9763
7513.0583   0.9635
7513.0909   0.9499
7513.1235   0.9377
7513.1561   0.9297
7513.1887   0.9285
7513.2213   0.9331
7513.2539   0.9429
7513.2865   0.9567
7513.3191   0.9707
7513.3517   0.9829
7513.3843   0.9906
7513.4170   0.9951
7513.4496   0.9986
7513.4822   0.9998
7513.5148   0.9971
7513.5474  -0.9960
7513.5800  -0.9963
7513.6126  -0.9974
7513.6452  -0.9996
7513.6778  -1.0008
7513.7104  -1.0001
7513.7430  -0.9977
7513.7756  -0.9978
7513.8082  -0.9994
7513.8408  -0.9990
7513.8734  -0.9985
% 2601_7515102  0.9997  38
7514.6234  -0.9928
7514.6560  -0.9908
7514.6886  -0.9900
7514.7212  -0.9910
7514.7538  -0.9918
7514.7865  -0.9926
7514.8191  -0.9914
7514.8517   0.9895
7514.8843   0.9869
7514.9169   0.9828
7514.9495   0.9781
7514.9821   0.9718
7515.0147   0.9647
7515.0473   0.9615
7515.0799   0.9608
7515.1125   0.9603
7515.1451   0.9618
7515.1777   0.9648
7515.2103   0.9710
7515.2429   0.9825
7515.2755   0.9908
7515.3082   0.9957
7515.3408   0.9974
7515.3734   0.9995
7515.4060   1.0006
7515.4386   1.0001
7515.4712  -0.9990
7515.5038  -1.0000
7515.5364  -0.9987
7515.5690  -0.9954
7515.6016  -0.9919
7515.6342  -0.9865
7515.6668  -0.9796
7515.6994  -0.9713
7515.7320  -0.9604
7515.7646  -0.9513
7515.7973  -0.9478
7515.8299  -0.9476
% 2601_7515830  1.0007  49
7515.0799  -0.9608
7515.1126  -0.9603
7515.1452  -0.9618
7515.1778  -0.9648
7515.2104  -0.9710
7515.2430  -0.9825
7515.2756  -0.9908
7515.3082  -0.9957
7515.3408  -0.9974
7515.3734  -0.9995
7515.4060  -1.0006
7515.4386  -1.0001
7515.4712   0.9990
7515.5038   1.0000
7515.5364   0.9987
7515.5690   0.9954
7515.6017   0.9919
7515.6343   0.9865
7515.6669   0.9796
7515.6995   0.9713
7515.7321   0.9604
7515.7647   0.9513
7515.7973   0.9478
7515.8299   0.9476
7515.8625   0.9485
7515.8951   0.9525
7515.9277   0.9591
7515.9603   0.9699
7515.9929   0.9809
7516.0255   0.9883
7516.0581   0.9937
7516.0907   0.9952
7516.1234   0.9949
7516.1560   0.9960
7516.1886   0.9979
7516.2212   0.9983
7516.2538  -0.9996
7516.2864  -1.0011
7516.3190  -1.0014
7516.3516  -1.0034
7516.3842  -1.0051
7516.4168  -1.0042
7516.4494  -1.0032
7516.4820  -1.0024
7516.5146  -1.0007
7516.5472  -1.0016
7516.5798  -1.0021
7516.6124  -1.0011
7516.6451  -0.9979
% 2601_7533368  1.0036  54
7532.4451  -1.0032
7532.4781  -1.0034
7532.5111  -1.0027
7532.5441  -1.0014
7532.5772  -1.0019
7532.6102  -1.0023
7532.6432  -1.0027
7532.6762  -1.0026
7532.7093  -1.0020
7532.7423  -1.0023
7532.7753  -1.0037
7532.8083  -1.0050
7532.8414  -1.0054
7532.8744  -1.0043
7532.9074   1.0032
7532.9404   1.0022
7532.9735   1.0012
7533.0065   1.0013
7533.0395   0.9991
7533.0725   0.9954
7533.1056   0.9927
7533.1386   0.9901
7533.1716   0.9865
7533.2046   0.9798
7533.2377   0.9672
7533.2707   0.9555
7533.3037   0.9478
7533.3367   0.9446
7533.3698   0.9431
7533.4028   0.9458
7533.4358   0.9512
7533.4688   0.9587
7533.5019   0.9699
7533.5349   0.9820
7533.5679   0.9927
7533.6009   0.9975
7533.6340   1.0002
7533.6670   1.0011
7533.7000   1.0016
7533.7331   1.0015
7533.7661   1.0010
7533.7991  -0.9996
7533.8321  -0.9973
7533.8652  -0.9983
7533.8982  -1.0005
7533.9312  -1.0009
7533.9642  -1.0011
7533.9973  -1.0008
7534.0303  -1.0002
7534.0633  -0.9998
7534.0963  -1.0014
7534.1294  -1.0023
7534.1624  -1.0025
7534.1954  -1.0019
% 2601_7548662  0.9999  41
7548.0001  -0.9972
7548.0331  -0.9989
7548.0661  -0.9995
7548.0992  -0.9996
7548.1322  -0.9994
7548.1652  -1.0000
7548.1982  -1.0000
7548.2313  -0.9995
7548.2643  -0.9993
7548.2973  -0.9992
7548.3303   0.9998
7548.3634   0.9998
7548.3964   0.9994
7548.4294   0.9980
7548.4624   0.9972
7548.4955   0.9969
7548.5285   0.9969
7548.5615   0.9963
7548.5945   0.9957
7548.6276   0.9945
7548.6606   0.9930
7548.6936   0.9934
7548.7266   0.9947
7548.7597   0.9965
7548.7927   0.9962
7548.8257   0.9969
7548.8587   0.9985
7548.8918   0.9995
7548.9248   0.9995
7548.9578   0.9996
7548.9908   1.0003
7549.0239  -0.9990
7549.0569  -0.9987
7549.0899  -1.0000
7549.1229  -1.0006
7549.1560  -1.0012
7549.1890  -1.0005
7549.2220  -0.9986
7549.2550  -0.9987
7549.2881  -0.9996
7549.3211  -1.0008
% 2601_7711720  1.0037  59
7710.6755  -1.0013
7710.7089  -1.0017
7710.7424  -1.0020
7710.7758  -1.0025
7710.8093  -1.0031
7710.8428  -1.0038
7710.8762  -1.0049
7710.9097  -1.0072
7710.9431  -1.0066
7710.9766  -1.0042
7711.0100  -1.0041
7711.0435  -1.0051
7711.0769  -1.0049
7711.1104  -1.0031
7711.1438  -1.0039
7711.1773  -1.0026
7711.2108   0.9994
7711.2442   1.0007
7711.2777   1.0022
7711.3111   1.0008
7711.3446   0.9978
7711.3780   0.9935
7711.4115   0.9893
7711.4449   0.9839
7711.4784   0.9731
7711.5118   0.9580
7711.5453   0.9359
7711.5788   0.9071
7711.6122   0.8758
7711.6457   0.8470
7711.6791   0.8266
7711.7126   0.8173
7711.7460   0.8194
7711.7795   0.8348
7711.8129   0.8623
7711.8464   0.8953
7711.8798   0.9251
7711.9133   0.9475
7711.9468   0.9654
7711.9802   0.9817
7712.0137   0.9950
7712.0471   1.0023
7712.0806   1.0037
7712.1140   1.0045
7712.1475   1.0064
7712.1809   1.0040
7712.2144  -1.0020
7712.2478  -1.0038
7712.2813  -1.0039
7712.3148  -1.0017
7712.3482  -1.0016
7712.3817  -1.0024
7712.4151  -1.0019
7712.4486  -1.0011
7712.4820  -1.0015
7712.5155  -1.0018
7712.5489  -1.0004
7712.5824  -0.9992
7712.6158  -1.0011
% 2601_7731688  1.0000  45
7730.9402  -0.9982
7730.9741  -0.9970
7731.0080  -0.9984
7731.0419  -0.9990
7731.0758  -0.9994
7731.1097  -0.9980
7731.1436  -0.9984
7731.1775  -1.0000
7731.2114  -0.9996
7731.2453  -0.9982
7731.2792  -0.9971
7731.3131   0.9971
7731.3470   1.0003
7731.3809   0.9974
7731.4148   0.9952
7731.4486   0.9965
7731.4825   0.9943
7731.5164   0.9896
7731.5503   0.9849
7731.5842   0.9800
7731.6181   0.9756
7731.6520   0.9743
7731.6859   0.9738
7731.7198   0.9713
7731.7537   0.9731
7731.7876   0.9801
7731.8215   0.9868
7731.8554   0.9918
7731.8893   0.9949
7731.9232   0.9972
7731.9571   0.9992
7731.9910   1.0007
7732.0249   1.0013
7732.0588  -1.0020
7732.0927  -1.0025
7732.1265  -1.0015
7732.1604  -0.9989
7732.1943  -0.9988
7732.2282  -0.9990
7732.2621  -0.9987
7732.2960  -0.9973
7732.3299  -0.9970
7732.3638  -0.9983
7732.3977  -0.9987
7732.4316  -0.9981
% 2601_7755571  1.0005  29
7755.0395  -0.9993
7755.0734  -0.9984
7755.1073  -0.9983
7755.1412  -0.9980
7755.1751  -1.0009
7755.2090  -1.0033
7755.2429  -1.0016
7755.2768  -0.9997
7755.3107   0.9999
7755.3446   1.0002
7755.3785   0.9998
7755.4124   0.9977
7755.4463   0.9942
7755.4802   0.9920
7755.5141   0.9918
7755.5480   0.9922
7755.5819   0.9902
7755.6157   0.9888
7755.6496   0.9903
7755.6835   0.9927
7755.7174   0.9942
7755.7513   0.9958
7755.7852   0.9969
7755.8191  -0.9963
7755.8530  -0.9946
7755.8869  -0.9941
7755.9208  -0.9950
7755.9547  -0.9945
7755.9886  -0.9934
% 2601_7782998  1.0024  33
7782.5962  -1.0043
7782.6301  -1.0044
7782.6640  -1.0064
7782.6979  -1.0072
7782.7318  -1.0074
7782.7657  -1.0039
7782.7996   0.9992
7782.8335   0.9955
7782.8674   0.9934
7782.9012   0.9922
7782.9351   0.9901
7782.9690   0.9894
7783.0029   0.9888
7783.0368   0.9904
7783.0707   0.9930
7783.1046   0.9956
7783.1385   0.9981
7783.1724   0.9997
7783.2063   0.9999
7783.2402   1.0015
7783.2741   1.0023
7783.3080   1.0011
7783.3419  -1.0015
7783.3758  -1.0009
7783.4097  -0.9993
7783.4436  -1.0014
7783.4775  -1.0022
7783.5114  -1.0021
7783.5453  -1.0012
7783.5791  -0.9998
7783.6130  -1.0010
7783.6469  -1.0021
7783.6808  -1.0029
% 2601_7789279  1.0004  27
7788.7990  -0.9986
7788.8329  -0.9978
7788.8668  -0.9981
7788.9007  -0.9969
7788.9346  -0.9967
7788.9685  -0.9970
7789.0024  -0.9990
7789.0363   1.0014
7789.0702   1.0007
7789.1040   0.9984
7789.1379   0.9959
7789.1718   0.9945
7789.2057   0.9936
7789.2396   0.9946
7789.2735   0.9940
7789.3074   0.9929
7789.3413   0.9919
7789.3752   0.9938
7789.4091   0.9976
7789.4430   1.0004
7789.4769   1.0010
7789.5108  -0.9988
7789.5447  -0.9972
7789.5786  -0.9993
7789.6125  -1.0006
7789.6464  -0.9993
7789.6803  -0.9970
% 2601_7801250  0.9905  38
7800.5945  -0.9923
7800.6284  -0.9929
7800.6623  -0.9934
7800.6961  -0.9942
7800.7300  -0.9948
7800.7639  -0.9934
7800.7978  -0.9907
7800.8317  -0.9898
7800.8656  -0.9908
7800.8995  -0.9907
7800.9334   0.9909
7800.9673   0.9893
7801.0012   0.9851
7801.0351   0.9829
7801.0690   0.9822
7801.1029   0.9805
7801.1368   0.9783
7801.1707   0.9753
7801.2046   0.9747
7801.2385   0.9765
7801.2724   0.9777
7801.3063   0.9803
7801.3402   0.9831
7801.3740   0.9842
7801.4079   0.9857
7801.4418   0.9865
7801.4757   0.9869
7801.5096   0.9879
7801.5435  -0.9884
7801.5774  -0.9867
7801.6113  -0.9862
7801.6452  -0.9872
7801.6791  -0.9877
7801.7130  -0.9879
7801.7469  -0.9872
7801.7808  -0.9858
7801.8147  -0.9843
7801.8486  -0.9843

